A short note on the computation of the generalised Jacobsthal function for paired progressions

Jacobsthal's function was recently generalised for the case of paired progressions. It was proven that a specific bound of this function is sufficient for the truth of Goldbach's conjecture and of the prime pairs conjecture as well. We extended and adapted algorithms described for the computation of the common Jacobsthal function, and computed respective function values of the paired Jacobsthal function for primorial numbers for primes up to 73. All these values fulfil the conjectured specific bound. In addition to this note, we provide a detailed review of the algorithmic approaches and the complete computational results in ancillary files.

==> anc/moduli_2.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+             Modulus-representation of the longest sequences             +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+       "On the computation of the generalised Jacobsthal function        +
+                         for paired progressions"                        +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every n=3,...,21. The blocks are  +
+ separated by dashed lines. Each block includes:                         +
+                                                                         +
+    > A header line with the information:                                +
+      n          - Prime index                                           +
+      p_n        - Maximum considered prime                              +
+      omega_2(n) - Maximum length of appropriate sequences               +
+      n_seq      - Number of maximum sequences                           +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to corollary 1.6                                      +
+      Separator '*'                                                      +
+      Progression of minimum prime moduli                                +
+         related to the sequence positions according to remark 8 (1)     +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
n=3, p_n=5, omega(n)=2, n_seq=1
 1  1 * 5 5
---------------------------------------------------------------------------
n=4, p_n=7, omega(n)=4, n_seq=6
 1  6 * 5 5 7 7
 2  5 * 5 7 5 7
 3  3 * 5 7 7 5
 4  4 * 7 5 5 7
 5  2 * 7 5 7 5
 6  1 * 7 7 5 5
---------------------------------------------------------------------------
n=5, p_n=11, omega(n)=10, n_seq=1
 1  1 * 7 5 7 5 11 11 5 7 5 7
---------------------------------------------------------------------------
n=6, p_n=13, omega(n)=24, n_seq=1
 1  1 * 5 11 7 5 13 5 13 7 5 7 5 11 11 5 7 5 7 13 5 13 5 7 11 5
---------------------------------------------------------------------------
n=7, p_n=17, omega(n)=31, n_seq=4
 1  4 * 5 11 5 13  7 5 13  5 17 17 5  7 5 11  7 5 13  5 7 13 5  7  5 11 11 5 17  5 7 13 5
 2  3 * 5 13 5 13  7 5 17  5 11 17 5  7 5 11  7 5 13  5 7 11 5  7  5 17 11 5 17  5 7 13 5
 3  2 * 5 13 7  5 17 5 11 17  5  7 5 11 7  5 13 5  7 11 5  7 5 17 11  5 17 5  7 13 5 13 5
 4  1 * 5 13 7  5 17 5 11 11  5  7 5 13 7  5 13 5  7 11 5  7 5 17 17  5 13 5  7 13 5 11 5
---------------------------------------------------------------------------
n=8, p_n=19, omega(n)=42, n_seq=2
 1  2 * 5 5  7 19 17 5 5 11 13  7 5 5  7 19 13 5 5 11 11  7 5 5 19  7 17 5 5 13 11 11 5 5 19  7 13 5 5  7 17 11 5 5
 2  1 * 5 5 11 17  7 5 5 13  7 19 5 5 11 11 13 5 5 17  7 19 5 5  7 11 11 5 5 13 19  7 5 5  7 13 11 5 5 17 19  7 5 5
---------------------------------------------------------------------------
n=9, p_n=23, omega(n)=60, n_seq=2
 1  2 *  7 5 19 5 13 19 5  7 5 23 17 5 11 5  7  7 5 13 5 23 17 5  7 5 19 11 5 17 5  7 13 5 23 5 11  7 5 17 5 13 19 5  7 5 17 11 5 11 5  7  7 5 13 5 17 23 5  7 5 19
 2  1 * 19 5  7 5 23 17 5 13 5  7  7 5 11 5 11 17 5  7 5 19 13 5 17 5  7 11 5 23 5 13  7 5 17 5 11 19 5  7 5 17 23 5 13 5  7  7 5 11 5 17 23 5  7 5 19 13 5 19 5  7
---------------------------------------------------------------------------
n=10, p_n=29, omega(n)=74, n_seq=14
 1 14 * 5 11  5 7 13  5 11  5 23  7  5 19  5 13 19 5  7  5 23 17  5 29  5 7  7  5 13  5 11 17  5  7  5 19 11 5 17  5 7 11  5 23  5 13  7  5 17  5 29 19 5  7  5 17 23  5 11  5 7  7  5 11  5 17 23  5  7  5 19 13 5 19  5 7
 2 11 * 5 23  5 7 11  5 11  5 13  7  5 19  5 29 19 5  7  5 23 17  5 13  5 7  7  5 11  5 11 17  5  7  5 19 13 5 17  5 7 11  5 23  5 13  7  5 17  5 11 19 5  7  5 17 29  5 13  5 7  7  5 11  5 17 23  5  7  5 19 13 5 19  5 7
 3 12 * 5 29  5 7 11  5 11  5 13  7  5 19  5 23 19 5  7  5 23 17  5 13  5 7  7  5 11  5 11 17  5  7  5 19 13 5 17  5 7 11  5 23  5 13  7  5 17  5 11 19 5  7  5 17 29  5 13  5 7  7  5 11  5 17 23  5  7  5 19 13 5 19  5 7
 4 13 * 5 29  5 7 11  5 11  5 13  7  5 19  5 29 19 5  7  5 23 17  5 13  5 7  7  5 11  5 11 17  5  7  5 19 13 5 17  5 7 11  5 23  5 13  7  5 17  5 11 19 5  7  5 17 23  5 13  5 7  7  5 11  5 17 23  5  7  5 19 13 5 19  5 7
 5  9 * 5  7 11 5 11  5 13  7  5 19  5 23 19  5  7 5 23 17  5 13  5  7  7 5 11  5 11 17  5  7  5 19 13  5 17 5  7 11 5 23  5 13  7  5 17  5 11 19  5  7 5 17 29  5 13  5  7  7 5 11  5 17 23  5  7  5 19 13  5 19 5  7 29 5
 6  8 * 5  7 11 5 11  5 13  7  5 19  5 29 19  5  7 5 23 17  5 13  5  7  7 5 11  5 11 17  5  7  5 19 13  5 17 5  7 11 5 23  5 13  7  5 17  5 11 19  5  7 5 17 29  5 13  5  7  7 5 11  5 17 23  5  7  5 19 13  5 19 5  7 23 5
 7 10 * 5  7 11 5 11  5 13  7  5 19  5 29 19  5  7 5 23 17  5 13  5  7  7 5 11  5 11 17  5  7  5 19 13  5 17 5  7 11 5 23  5 13  7  5 17  5 11 19  5  7 5 17 23  5 13  5  7  7 5 11  5 17 23  5  7  5 19 13  5 19 5  7 29 5
 8  6 * 5 23  7 5 19  5 13 19  5  7  5 23 17  5 11 5  7  7  5 13  5 29 17 5  7  5 19 11  5 17  5  7 13  5 23 5 11  7 5 17  5 13 19  5  7  5 17 11  5 11 5  7  7  5 13  5 17 23 5  7  5 19 29  5 19  5  7 13  5 11 5 11  7 5
 9  5 * 5 29  7 5 19  5 13 19  5  7  5 23 17  5 11 5  7  7  5 13  5 29 17 5  7  5 19 11  5 17  5  7 13  5 23 5 11  7 5 17  5 13 19  5  7  5 17 11  5 11 5  7  7  5 13  5 17 23 5  7  5 19 23  5 19  5  7 13  5 11 5 11  7 5
10  7 * 5 29  7 5 19  5 13 19  5  7  5 23 17  5 11 5  7  7  5 13  5 23 17 5  7  5 19 11  5 17  5  7 13  5 23 5 11  7 5 17  5 13 19  5  7  5 17 11  5 11 5  7  7  5 13  5 17 23 5  7  5 19 29  5 19  5  7 13  5 11 5 11  7 5
11  2 * 7  5 19 5 13 19  5  7  5 23 17  5 11  5  7 7  5 13  5 29 17  5  7 5 19 11  5 17  5  7 13  5 23  5 11 7  5 17 5 13 19  5  7  5 17 11  5 11  5  7 7  5 13  5 17 23  5  7 5 19 29  5 19  5  7 13  5 11  5 11 7  5 23 5
12  3 * 7  5 19 5 13 19  5  7  5 23 17  5 11  5  7 7  5 13  5 29 17  5  7 5 19 11  5 17  5  7 13  5 23  5 11 7  5 17 5 13 19  5  7  5 17 11  5 11  5  7 7  5 13  5 17 23  5  7 5 19 23  5 19  5  7 13  5 11  5 11 7  5 29 5
13  4 * 7  5 19 5 13 19  5  7  5 23 17  5 11  5  7 7  5 13  5 23 17  5  7 5 19 11  5 17  5  7 13  5 23  5 11 7  5 17 5 13 19  5  7  5 17 11  5 11  5  7 7  5 13  5 17 23  5  7 5 19 29  5 19  5  7 13  5 11  5 11 7  5 29 5
14  1 * 7  5 19 5 13 19  5  7  5 23 17  5 11  5  7 7  5 11  5 23 17  5  7 5 19 29  5 17  5  7 13  5 23  5 11 7  5 17 5 11 19  5  7  5 17 11  5 13  5  7 7  5 29  5 17 23  5  7 5 19 13  5 19  5  7 23  5 11  5 13 7  5 11 5
---------------------------------------------------------------------------
n=11, p_n=31, omega(n)=94, n_seq=8
 1  8 *  5  5 11 23  7  5  5 11 17 13  5 5 7 11 23  5  5 13  7  7  5  5 13 29 11  5 5 17 31 11  5  5 7  7 29  5  5 23 19  7  5  5 17 13 17  5 5 7 13 23  5  5 29  7  7  5  5 11 19 17  5 5 11 29 31  5  5 7  7 13  5  5 23 11  7  5  5 19 17 11  5 5 7 23 11  5  5 13  7  7  5  5 29 17
 2  6 *  5  5 11 23  7  5  5 11 17 13  5 5 7 11 23  5  5 13  7  7  5  5 13 29 11  5 5 17 31 11  5  5 7  7 29  5  5 23 31  7  5  5 17 13 17  5 5 7 13 23  5  5 29  7  7  5  5 11 19 17  5 5 11 29 19  5  5 7  7 13  5  5 23 11  7  5  5 19 17 11  5 5 7 19 11  5  5 13  7  7  5  5 29 17
 3  7 *  5  5 11 23  7  5  5 11 17 13  5 5 7 11 23  5  5 13  7  7  5  5 13 29 11  5 5 17 19 11  5  5 7  7 29  5  5 23 31  7  5  5 17 13 17  5 5 7 13 23  5  5 29  7  7  5  5 11 19 17  5 5 11 29 31  5  5 7  7 13  5  5 23 11  7  5  5 19 17 11  5 5 7 23 11  5  5 13  7  7  5  5 29 17
 4  5 *  7  5  5 11 17 13  5  5  7 11 29 5 5 17  7  7  5  5 13 23 11  5  5 31 23 11 5  5  7  7 17  5 5 19 13  7  5  5 17 29 19  5  5  7 13 29 5 5 31  7  7  5  5 11 31 17  5  5 11 19 13 5  5  7  7 23  5 5 29 11  7  5  5 13 29 11  5  5  7 31 11 5 5 13  7  7  5  5 23 17 19  5  5 23
 5  4 * 23  5  5 19 17 23  5  5  7  7 13 5 5 11 31  7  5  5 11 29 13  5  5  7 11 29 5  5 23  7  7  5 5 13 19 11  5  5 17 31 11  5  5  7  7 31 5 5 29 13  7  5  5 19 29 17  5  5  7 13 19 5  5 17  7  7  5 5 11 23 31  5  5 11 23 13  5  5  7  7 17 5 5 29 11  7  5  5 13 17 11  5  5  7
 6  2 * 17 29  5  5  7  7 13  5  5 11 19 7 5  5 11 17 19  5  5  7 11 23  5  5 13  7 7  5  5 19 29 11 5  5 17 19 11  5  5  7  7 29  5  5 23 13 7 5  5 17 13 17  5  5  7 31 23  5  5 29  7 7  5  5 11 31 17 5  5 11 29 13  5  5  7  7 13  5  5 23 11 7 5  5 13 17 11  5  5  7 23 11  5  5
 7  3 * 17 29  5  5  7  7 13  5  5 11 23 7 5  5 11 17 19  5  5  7 11 23  5  5 13  7 7  5  5 31 29 11 5  5 17 19 11  5  5  7  7 29  5  5 23 13 7 5  5 17 13 17  5  5  7 31 23  5  5 29  7 7  5  5 11 19 17 5  5 11 29 13  5  5  7  7 13  5  5 23 11 7 5  5 13 17 11  5  5  7 23 11  5  5
 8  1 * 17 29  5  5  7  7 13  5  5 11 23 7 5  5 11 17 19  5  5  7 11 23  5  5 13  7 7  5  5 31 29 11 5  5 17 19 11  5  5  7  7 29  5  5 23 13 7 5  5 17 13 17  5  5  7 19 23  5  5 29  7 7  5  5 11 31 17 5  5 11 29 13  5  5  7  7 13  5  5 23 11 7 5  5 13 17 11  5  5  7 23 11  5  5
---------------------------------------------------------------------------
n=12, p_n=37, omega(n)=117, n_seq=4
 1  4 *  5 7 13 5 11  5 11  7 5 23 5 17 19 5  7  5 31 11 5 17  5 7  7 5 29 5 11 19 5  7  5 19 23 5 13  5 7 11 5 11  5 13  7 5 29 5 19 13 5  7  5 23 37 5 13  5 7  7 5 11 5 11 17 5  7  5 31 13 5 19  5 7 11 5 23  5 37  7 5 17 5 11 29 5  7  5 13 17 5 37  5 7  7 5 11 5 17 23 5  7  5 23 29 5 17  5 7 19 5 31  5 29  7 5 11 5 11
 2  3 *  5 7 13 5 11  5 11  7 5 23 5 17 19 5  7  5 31 11 5 17  5 7  7 5 29 5 11 19 5  7  5 19 23 5 13  5 7 11 5 11  5 13  7 5 29 5 19 13 5  7  5 23 37 5 13  5 7  7 5 11 5 11 17 5  7  5 37 13 5 19  5 7 11 5 23  5 31  7 5 17 5 11 29 5  7  5 13 17 5 37  5 7  7 5 11 5 17 23 5  7  5 23 29 5 17  5 7 19 5 31  5 29  7 5 11 5 11
 3  2 * 11 5 11 5  7 29  5 31 5 19 7  5 17 5 29 23  5  7 5 23 17 5 11 5  7 7  5 37 5 17 13  5  7 5 29 11 5 17 5  7 31  5 23 5 11 7  5 19 5 13 37  5  7 5 17 11 5 11 5  7 7  5 13 5 37 23  5  7 5 13 19 5 29 5  7 13  5 11 5 11 7  5 13 5 23 19  5  7 5 19 11 5 29 5  7 7  5 17 5 11 31  5  7 5 19 17 5 23 5  7 11  5 11 5 13 7  5
 4  1 * 11 5 11 5  7 29  5 31 5 19 7  5 17 5 29 23  5  7 5 23 17 5 11 5  7 7  5 37 5 17 13  5  7 5 29 11 5 17 5  7 37  5 23 5 11 7  5 19 5 13 31  5  7 5 17 11 5 11 5  7 7  5 13 5 37 23  5  7 5 13 19 5 29 5  7 13  5 11 5 11 7  5 13 5 23 19  5  7 5 19 11 5 29 5  7 7  5 17 5 11 31  5  7 5 19 17 5 23 5  7 11  5 11 5 13 7  5
---------------------------------------------------------------------------
n=13, p_n=41, omega(n)=148, n_seq=1
 1  1 * 5 11 5 7 7 5 23 5 13 13 5 7 5 31 11 5 37 5 7 19 5 13 5 11 7 5 23 5 17 23 5 7 5 19 11 5 11 5 7 7 5 31 5 41 31 5 7 5 13 23 5 17 5 7 29 5 11 5 11 7 5 13 5 41 29 5 7 5 17 11 5 19 5 7 7 5 19 5 11 17 5 7 5 29 41 5 13 5 7 11 5 11 5 29 7 5 17 5 23 13 5 7 5 31 41 5 31 5 7 7 5 11 5 11 19 5 7 5 23 17 5 23 5 7 11 5 13 5 19 7 5 37 5 11 31 5 7 5 13 13 5 23 5 7 7 5 11 5
---------------------------------------------------------------------------
n=14, p_n=43, omega(n)=173, n_seq=8
 1  6 * 5  7 5 13 11 5 11 5  7 29 5 31 5 19  7 5 13 5 29 23 5  7 5 23 17 5 11 5  7  7 5 31 5 41 17 5  7 5 29 11 5 17 5  7 19 5 23 5 11  7 5 17 5 13 37 5  7 5 17 11 5 11 5  7  7 5 13 5 13 23 5  7 5 31 41 5 29 5  7 13 5 11 5 11  7 5 43 5 23 19 5  7 5 31 11 5 29 5  7  7 5 19 5 11 31 5  7 5 19 17 5 23 5  7 11 5 11 5 13  7 5 43 5 41 31 5  7 5 37 43 5 13 5  7  7 5 11 5 11 19 5  7 5 17 13 5 13 5  7 11 5 37 5 17  7 5 41 5 11 13 5  7 5 29 41 5 31 5  7  7 5 11 5
 2  5 * 5  7 5 13 11 5 11 5  7 29 5 31 5 19  7 5 13 5 29 23 5  7 5 23 17 5 11 5  7  7 5 31 5 41 17 5  7 5 29 11 5 17 5  7 19 5 23 5 11  7 5 17 5 13 37 5  7 5 17 11 5 11 5  7  7 5 13 5 13 23 5  7 5 31 41 5 29 5  7 13 5 11 5 11  7 5 43 5 23 19 5  7 5 31 11 5 29 5  7  7 5 19 5 11 31 5  7 5 19 17 5 23 5  7 11 5 11 5 13  7 5 37 5 41 31 5  7 5 37 43 5 13 5  7  7 5 11 5 11 19 5  7 5 17 13 5 13 5  7 11 5 43 5 17  7 5 41 5 11 13 5  7 5 29 41 5 31 5  7  7 5 11 5
 3  7 * 5  7 5 13 11 5 11 5  7 29 5 31 5 19  7 5 13 5 29 23 5  7 5 23 17 5 11 5  7  7 5 31 5 41 17 5  7 5 29 11 5 17 5  7 19 5 23 5 11  7 5 17 5 13 37 5  7 5 17 11 5 11 5  7  7 5 13 5 13 23 5  7 5 31 41 5 29 5  7 13 5 11 5 11  7 5 37 5 23 19 5  7 5 31 11 5 29 5  7  7 5 19 5 11 31 5  7 5 19 17 5 23 5  7 11 5 11 5 13  7 5 43 5 37 31 5  7 5 37 41 5 13 5  7  7 5 11 5 11 19 5  7 5 17 13 5 13 5  7 11 5 43 5 17  7 5 41 5 11 13 5  7 5 29 43 5 31 5  7  7 5 11 5
 4  8 * 5  7 5 13 11 5 11 5  7 29 5 31 5 19  7 5 13 5 29 23 5  7 5 23 17 5 11 5  7  7 5 31 5 41 17 5  7 5 29 11 5 17 5  7 19 5 23 5 11  7 5 17 5 13 37 5  7 5 17 11 5 11 5  7  7 5 13 5 13 23 5  7 5 31 41 5 29 5  7 13 5 11 5 11  7 5 37 5 23 19 5  7 5 31 11 5 29 5  7  7 5 19 5 11 31 5  7 5 19 17 5 23 5  7 11 5 11 5 13  7 5 43 5 37 31 5  7 5 37 43 5 13 5  7  7 5 11 5 11 19 5  7 5 17 13 5 13 5  7 11 5 41 5 17  7 5 41 5 11 13 5  7 5 29 43 5 31 5  7  7 5 11 5
 5  2 * 5 11 5  7  7 5 31 5 41 29 5  7 5 13 11 5 41 5  7 17 5 43 5 11  7 5 13 5 13 17 5  7 5 19 11 5 11 5  7  7 5 13 5 43 37 5  7 5 31 41 5 37 5  7 13 5 11 5 11  7 5 23 5 17 19 5  7 5 31 11 5 19 5  7  7 5 29 5 11 31 5  7 5 19 23 5 43 5  7 11 5 11 5 13  7 5 29 5 41 31 5  7 5 23 13 5 13 5  7  7 5 11 5 11 17 5  7 5 37 13 5 17 5  7 11 5 23 5 19  7 5 17 5 11 29 5  7 5 17 41 5 31 5  7  7 5 11 5 17 23 5  7 5 23 29 5 13 5  7 19 5 31 5 29  7 5 11 5 11 13 5  7 5
 6  1 * 5 11 5  7  7 5 31 5 41 29 5  7 5 13 11 5 41 5  7 17 5 37 5 11  7 5 13 5 13 17 5  7 5 19 11 5 11 5  7  7 5 13 5 43 37 5  7 5 31 41 5 43 5  7 13 5 11 5 11  7 5 23 5 17 19 5  7 5 31 11 5 19 5  7  7 5 29 5 11 31 5  7 5 19 23 5 43 5  7 11 5 11 5 13  7 5 29 5 41 31 5  7 5 23 13 5 13 5  7  7 5 11 5 11 17 5  7 5 37 13 5 17 5  7 11 5 23 5 19  7 5 17 5 11 29 5  7 5 17 41 5 31 5  7  7 5 11 5 17 23 5  7 5 23 29 5 13 5  7 19 5 31 5 29  7 5 11 5 11 13 5  7 5
 7  3 * 5 11 5  7  7 5 31 5 43 29 5  7 5 13 11 5 41 5  7 17 5 43 5 11  7 5 13 5 13 17 5  7 5 19 11 5 11 5  7  7 5 13 5 41 37 5  7 5 31 37 5 43 5  7 13 5 11 5 11  7 5 23 5 17 19 5  7 5 31 11 5 19 5  7  7 5 29 5 11 31 5  7 5 19 23 5 37 5  7 11 5 11 5 13  7 5 29 5 41 31 5  7 5 23 13 5 13 5  7  7 5 11 5 11 17 5  7 5 37 13 5 17 5  7 11 5 23 5 19  7 5 17 5 11 29 5  7 5 17 41 5 31 5  7  7 5 11 5 17 23 5  7 5 23 29 5 13 5  7 19 5 31 5 29  7 5 11 5 11 13 5  7 5
 8  4 * 5 11 5  7  7 5 31 5 43 29 5  7 5 13 11 5 41 5  7 17 5 41 5 11  7 5 13 5 13 17 5  7 5 19 11 5 11 5  7  7 5 13 5 43 37 5  7 5 31 37 5 43 5  7 13 5 11 5 11  7 5 23 5 17 19 5  7 5 31 11 5 19 5  7  7 5 29 5 11 31 5  7 5 19 23 5 37 5  7 11 5 11 5 13  7 5 29 5 41 31 5  7 5 23 13 5 13 5  7  7 5 11 5 11 17 5  7 5 37 13 5 17 5  7 11 5 23 5 19  7 5 17 5 11 29 5  7 5 17 41 5 31 5  7  7 5 11 5 17 23 5  7 5 23 29 5 13 5  7 19 5 31 5 29  7 5 11 5 11 13 5  7 5
---------------------------------------------------------------------------
n=15, p_n=47, omega(n)=213, n_seq=2
 1  2 * 5 7 5 19 31 5 11 5 7 37 5 47 5 13  7 5 41 5 17 11 5  7 5 13 29 5 13 5  7 7 5 23 5 37 31 5 7 5 43 11 5 11 5 7 29 5 37 5 23  7 5 19 5 29 23 5  7 5 47 17 5 11 5  7 7 5 31 5 41 17 5 7 5 29 11 5 17 5 7 19 5 43 5 11  7 5 17 5 13 19 5  7 5 17 11 5 11 5  7 7 5 13 5 17 13 5 7 5 19 41 5 29 5 7 13 5 11 5 11  7 5 43 5 23 43 5  7 5 31 11 5 29 5  7 7 5 19 5 11 41 5 7 5 13 17 5 19 5 7 11 5 11 5 13  7 5 13 5 31 31 5  7 5 23 43 5 13 5  7 7 5 11 5 11 19 5 7 5 17 13 5 37 5 7 11 5 23 5 17  7 5 41 5 11 37 5  7 5 29 47 5 47 5  7 7 5 11 5 13 23 5 7 5
 2  1 * 5 7 5 23 13 5 11 5 7  7 5 47 5 47 29 5  7 5 37 11 5 41 5  7 17 5 23 5 11 7 5 37 5 13 17 5 7 5 19 11 5 11 5 7  7 5 13 5 43 23 5  7 5 31 31 5 13 5  7 13 5 11 5 11 7 5 19 5 17 13 5 7 5 41 11 5 19 5 7  7 5 29 5 11 31 5  7 5 43 23 5 43 5  7 11 5 11 5 13 7 5 29 5 41 19 5 7 5 13 17 5 13 5 7  7 5 11 5 11 17 5  7 5 19 13 5 17 5  7 11 5 43 5 19 7 5 17 5 11 29 5 7 5 17 41 5 31 5 7  7 5 11 5 17 47 5  7 5 23 29 5 19 5  7 23 5 37 5 29 7 5 11 5 11 43 5 7 5 31 37 5 23 5 7  7 5 13 5 29 13 5  7 5 11 17 5 41 5  7 13 5 47 5 37 7 5 11 5 31 19 5 7 5
---------------------------------------------------------------------------
n=16, p_n=53, omega(n)=236, n_seq=16
 1 15 * 5 41 5 11  7 5 53 5 13 7 5  7  5 11 11 5 7  5 7 19 5 13  5 7 11 5 13  5 17 37 5 29  5 23 13 5 11 5 19  7 5 19 5 43 7 5  7  5 37 31 5 7  5 7 17 5 23  5 7 53 5 23  5 43 31 5 37  5 11 11 5 17 5 13  7 5 19 5 13 7 5  7  5 41 23 5 7  5 7 29 5 11  5 7 47 5 17  5 19 13 5 11  5 37 13 5 43 5 53  7 5 31 5 11 7 5  7  5 29 47 5 7  5 7 11 5 31  5 7 43 5 41  5 19 11 5 19  5 13 17 5 47 5 13  7 5 11 5 23 7 5  7  5 23 29 5 7  5 7 37 5 53  5 7 13 5 47  5 11 13 5 19  5 17 19 5 23 5 11  7 5 17 5 29 7 5  7  5 31 11 5 7  5 7 23 5 37  5 7 23 5 11  5 13 31 5 41  5 13 19 5 11 5 41  7 5 13 5 53 7 5  7  5 11 17 5 7  5 7 13 5 19  5 7 11 5
 2 14 * 5 17 5 11  7 5 53 5 13 7 5  7  5 11 11 5 7  5 7 19 5 13  5 7 11 5 13  5 37 17 5 53  5 31 13 5 11 5 19  7 5 19 5 23 7 5  7  5 37 31 5 7  5 7 43 5 47  5 7 53 5 29  5 17 31 5 23  5 11 11 5 41 5 13  7 5 19 5 13 7 5  7  5 23 53 5 7  5 7 23 5 11  5 7 47 5 41  5 19 13 5 11  5 17 13 5 23 5 29  7 5 31 5 11 7 5  7  5 43 29 5 7  5 7 11 5 31  5 7 23 5 17  5 19 11 5 19  5 13 37 5 47 5 13  7 5 11 5 17 7 5  7  5 41 17 5 7  5 7 37 5 43  5 7 13 5 29  5 11 13 5 17  5 31 19 5 37 5 11  7 5 23 5 43 7 5  7  5 17 11 5 7  5 7 41 5 37  5 7 17 5 11  5 13 23 5 29  5 13 19 5 11 5 37  7 5 13 5 53 7 5  7  5 11 29 5 7  5 7 13 5 19  5 7 11 5
 3 13 * 5 17 5 11  7 5 53 5 13 7 5  7  5 11 11 5 7  5 7 19 5 13  5 7 11 5 13  5 37 17 5 53  5 31 13 5 11 5 19  7 5 19 5 23 7 5  7  5 37 31 5 7  5 7 43 5 41  5 7 53 5 29  5 17 31 5 23  5 11 11 5 41 5 13  7 5 19 5 13 7 5  7  5 23 53 5 7  5 7 23 5 11  5 7 47 5 47  5 19 13 5 11  5 17 13 5 23 5 29  7 5 31 5 11 7 5  7  5 43 29 5 7  5 7 11 5 31  5 7 23 5 17  5 19 11 5 19  5 13 37 5 47 5 13  7 5 11 5 17 7 5  7  5 41 17 5 7  5 7 37 5 43  5 7 13 5 29  5 11 13 5 17  5 31 19 5 37 5 11  7 5 23 5 43 7 5  7  5 17 11 5 7  5 7 41 5 37  5 7 17 5 11  5 13 23 5 29  5 13 19 5 11 5 37  7 5 13 5 53 7 5  7  5 11 29 5 7  5 7 13 5 19  5 7 11 5
 4 11 * 5 41 5 11  7 5 19 5 13 7 5  7  5 29 11 5 7  5 7 53 5 13  5 7 37 5 11  5 19 13 5 29  5 23 13 5 11 5 17  7 5 37 5 41 7 5  7  5 11 31 5 7  5 7 43 5 23  5 7 11 5 37  5 19 31 5 19  5 13 11 5 29 5 13  7 5 53 5 37 7 5  7  5 41 41 5 7  5 7 17 5 11  5 7 13 5 47  5 37 13 5 19  5 11 19 5 17 5 23  7 5 31 5 11 7 5  7  5 29 17 5 7  5 7 11 5 31  5 7 29 5 23  5 13 47 5 11  5 13 19 5 43 5 47  7 5 11 5 23 7 5  7  5 17 23 5 7  5 7 13 5 19  5 7 13 5 41  5 11 11 5 23  5 31 17 5 29 5 53  7 5 47 5 43 7 5  7  5 31 37 5 7  5 7 23 5 19  5 7 19 5 11  5 13 17 5 41  5 17 37 5 13 5 11  7 5 13 5 19 7 5  7  5 11 11 5 7  5 7 13 5 53  5 7 11 5
 5 12 * 5 41 5 11  7 5 19 5 13 7 5  7  5 29 11 5 7  5 7 53 5 13  5 7 37 5 11  5 19 13 5 29  5 23 13 5 11 5 17  7 5 37 5 41 7 5  7  5 11 31 5 7  5 7 43 5 23  5 7 11 5 37  5 19 31 5 19  5 13 11 5 29 5 13  7 5 43 5 37 7 5  7  5 41 41 5 7  5 7 17 5 11  5 7 13 5 47  5 37 13 5 19  5 11 19 5 17 5 23  7 5 31 5 11 7 5  7  5 29 17 5 7  5 7 11 5 31  5 7 29 5 23  5 13 47 5 11  5 13 19 5 53 5 47  7 5 11 5 23 7 5  7  5 17 23 5 7  5 7 13 5 19  5 7 13 5 41  5 11 11 5 23  5 31 17 5 29 5 53  7 5 47 5 43 7 5  7  5 31 37 5 7  5 7 23 5 19  5 7 19 5 11  5 13 17 5 41  5 17 37 5 13 5 11  7 5 13 5 19 7 5  7  5 11 11 5 7  5 7 13 5 53  5 7 11 5
 6 10 * 5 41 5 11  7 5 19 5 13 7 5  7  5 29 11 5 7  5 7 53 5 13  5 7 37 5 11  5 19 13 5 29  5 23 13 5 11 5 17  7 5 37 5 41 7 5  7  5 11 31 5 7  5 7 43 5 17  5 7 11 5 37  5 19 31 5 19  5 13 11 5 29 5 13  7 5 43 5 37 7 5  7  5 41 41 5 7  5 7 17 5 11  5 7 13 5 47  5 37 13 5 19  5 11 19 5 17 5 23  7 5 31 5 11 7 5  7  5 29 43 5 7  5 7 11 5 31  5 7 29 5 23  5 13 47 5 11  5 13 19 5 17 5 47  7 5 11 5 23 7 5  7  5 53 23 5 7  5 7 13 5 19  5 7 13 5 41  5 11 11 5 23  5 31 17 5 29 5 53  7 5 47 5 43 7 5  7  5 31 37 5 7  5 7 23 5 19  5 7 19 5 11  5 13 31 5 41  5 17 17 5 13 5 11  7 5 13 5 19 7 5  7  5 11 11 5 7  5 7 13 5 53  5 7 11 5
 7  9 * 5 41 5 11  7 5 19 5 13 7 5  7  5 17 11 5 7  5 7 53 5 13  5 7 37 5 11  5 19 13 5 29  5 23 13 5 11 5 17  7 5 37 5 43 7 5  7  5 11 31 5 7  5 7 29 5 23  5 7 11 5 37  5 19 17 5 19  5 13 11 5 41 5 13  7 5 43 5 37 7 5  7  5 29 53 5 7  5 7 17 5 11  5 7 13 5 47  5 17 13 5 19  5 11 19 5 17 5 23  7 5 31 5 11 7 5  7  5 29 43 5 7  5 7 11 5 31  5 7 43 5 23  5 13 47 5 11  5 13 19 5 29 5 47  7 5 11 5 23 7 5  7  5 41 23 5 7  5 7 13 5 19  5 7 13 5 17  5 11 11 5 23  5 31 17 5 29 5 53  7 5 47 5 17 7 5  7  5 31 37 5 7  5 7 23 5 19  5 7 19 5 11  5 13 31 5 41  5 17 37 5 13 5 11  7 5 13 5 19 7 5  7  5 11 11 5 7  5 7 13 5 53  5 7 11 5
 8 16 * 5 23 5 11  7 5 41 5 13 7 5  7  5 17 11 5 7  5 7 19 5 13  5 7 23 5 31  5 19 37 5 11  5 23 13 5 11 5 19  7 5 43 5 29 7 5  7  5 13 47 5 7  5 7 17 5 23  5 7 47 5 13  5 31 11 5 19  5 43 11 5 17 5 13  7 5 19 5 53 7 5  7  5 53 43 5 7  5 7 29 5 11  5 7 31 5 47  5 17 13 5 29  5 37 19 5 47 5 11  7 5 43 5 11 7 5  7  5 29 11 5 7  5 7 11 5 13  5 7 41 5 53  5 19 41 5 53  5 13 13 5 11 5 47  7 5 11 5 23 7 5  7  5 47 43 5 7  5 7 29 5 19  5 7 13 5 17  5 11 37 5 19  5 17 11 5 29 5 13  7 5 31 5 17 7 5  7  5 29 53 5 7  5 7 23 5 11  5 7 19 5 11  5 13 13 5 37  5 23 19 5 41 5 43  7 5 13 5 11 7 5  7  5 11 17 5 7  5 7 11 5 23  5 7 11 5
 9  7 * 5 11 7  5 53 5 13 7  5 7 5 11 11  5  7 5 7 19 5 13 5  7 11 5 13 5 37 17  5 41 5 31 13  5 11 5 19 7  5 19 5 23 7  5 7 5 37 31  5  7 5 7 17 5 47 5  7 53 5 29 5 17 31  5 23 5 11 11  5 17 5 13 7  5 19 5 13 7  5 7 5 23 41  5  7 5 7 23 5 11 5  7 47 5 29 5 19 13  5 11 5 47 13  5 23 5 43 7  5 31 5 11 7  5 7 5 43 29  5  7 5 7 11 5 31 5  7 23 5 17 5 19 11  5 19 5 13 17  5 47 5 13 7  5 11 5 17 7  5 7 5 53 29  5  7 5 7 37 5 43 5  7 13 5 41 5 11 13  5 19 5 17 19  5 37 5 11 7  5 23 5 29 7  5 7 5 31 11  5  7 5 7 43 5 37 5  7 17 5 11 5 13 23  5 29 5 13 19  5 11 5 37 7  5 13 5 53 7  5 7 5 11 17  5  7 5 7 13 5 19 5  7 11 5 41 5
10  6 * 5 11 7  5 53 5 13 7  5 7 5 11 11  5  7 5 7 19 5 13 5  7 11 5 13 5 17 17  5 41 5 31 13  5 11 5 19 7  5 19 5 23 7  5 7 5 37 31  5  7 5 7 43 5 47 5  7 53 5 29 5 17 31  5 23 5 11 11  5 41 5 13 7  5 19 5 13 7  5 7 5 23 53  5  7 5 7 23 5 11 5  7 47 5 17 5 19 13  5 11 5 47 13  5 23 5 29 7  5 31 5 11 7  5 7 5 43 29  5  7 5 7 11 5 31 5  7 23 5 17 5 19 11  5 19 5 13 37  5 47 5 13 7  5 11 5 17 7  5 7 5 41 41  5  7 5 7 37 5 43 5  7 13 5 29 5 11 13  5 19 5 31 19  5 37 5 11 7  5 17 5 43 7  5 7 5 31 11  5  7 5 7 41 5 37 5  7 17 5 11 5 13 23  5 29 5 13 19  5 11 5 37 7  5 13 5 53 7  5 7 5 11 29  5  7 5 7 13 5 19 5  7 11 5 41 5
11  4 * 5 11 7  5 53 5 13 7  5 7 5 11 11  5  7 5 7 19 5 13 5  7 11 5 13 5 37 17  5 41 5 17 13  5 11 5 19 7  5 19 5 23 7  5 7 5 37 31  5  7 5 7 43 5 47 5  7 53 5 29 5 17 31  5 23 5 11 11  5 41 5 13 7  5 19 5 13 7  5 7 5 23 17  5  7 5 7 23 5 11 5  7 47 5 43 5 19 13  5 11 5 47 13  5 23 5 29 7  5 31 5 11 7  5 7 5 17 29  5  7 5 7 11 5 31 5  7 23 5 17 5 19 11  5 19 5 13 37  5 47 5 13 7  5 11 5 17 7  5 7 5 41 41  5  7 5 7 37 5 53 5  7 13 5 29 5 11 13  5 19 5 31 19  5 37 5 11 7  5 23 5 43 7  5 7 5 31 11  5  7 5 7 41 5 37 5  7 17 5 11 5 13 23  5 29 5 13 19  5 11 5 37 7  5 13 5 53 7  5 7 5 11 29  5  7 5 7 13 5 19 5  7 11 5 41 5
12  5 * 5 11 7  5 53 5 13 7  5 7 5 11 11  5  7 5 7 19 5 13 5  7 11 5 13 5 37 17  5 41 5 17 13  5 11 5 19 7  5 19 5 23 7  5 7 5 37 31  5  7 5 7 43 5 47 5  7 53 5 29 5 17 31  5 23 5 11 11  5 41 5 13 7  5 19 5 13 7  5 7 5 23 17  5  7 5 7 23 5 11 5  7 47 5 53 5 19 13  5 11 5 47 13  5 23 5 29 7  5 31 5 11 7  5 7 5 17 29  5  7 5 7 11 5 31 5  7 23 5 17 5 19 11  5 19 5 13 37  5 47 5 13 7  5 11 5 17 7  5 7 5 41 41  5  7 5 7 37 5 43 5  7 13 5 29 5 11 13  5 19 5 31 19  5 37 5 11 7  5 23 5 43 7  5 7 5 31 11  5  7 5 7 41 5 37 5  7 17 5 11 5 13 23  5 29 5 13 19  5 11 5 37 7  5 13 5 53 7  5 7 5 11 29  5  7 5 7 13 5 19 5  7 11 5 41 5
13  3 * 5 11 7  5 19 5 13 7  5 7 5 29 11  5  7 5 7 53 5 13 5  7 37 5 11 5 19 13  5 29 5 23 13  5 11 5 17 7  5 37 5 41 7  5 7 5 11 17  5  7 5 7 43 5 23 5  7 11 5 37 5 19 31  5 17 5 13 11  5 29 5 13 7  5 43 5 37 7  5 7 5 17 41  5  7 5 7 17 5 11 5  7 13 5 47 5 37 13  5 19 5 11 19  5 17 5 23 7  5 31 5 11 7  5 7 5 29 43  5  7 5 7 11 5 31 5  7 29 5 23 5 13 17  5 11 5 13 19  5 47 5 47 7  5 11 5 23 7  5 7 5 53 23  5  7 5 7 13 5 19 5  7 13 5 41 5 11 11  5 23 5 31 17  5 29 5 53 7  5 41 5 43 7  5 7 5 31 37  5  7 5 7 23 5 19 5  7 19 5 11 5 13 31  5 53 5 17 37  5 13 5 11 7  5 13 5 19 7  5 7 5 11 11  5  7 5 7 13 5 53 5  7 11 5 17 5
14  2 * 5 11 7  5 19 5 13 7  5 7 5 29 11  5  7 5 7 53 5 13 5  7 37 5 11 5 19 13  5 29 5 23 13  5 11 5 17 7  5 37 5 41 7  5 7 5 11 17  5  7 5 7 43 5 23 5  7 11 5 37 5 19 31  5 17 5 13 11  5 29 5 13 7  5 43 5 37 7  5 7 5 17 41  5  7 5 7 17 5 11 5  7 13 5 47 5 37 13  5 19 5 11 19  5 17 5 23 7  5 31 5 11 7  5 7 5 29 43  5  7 5 7 11 5 31 5  7 29 5 23 5 13 17  5 11 5 13 19  5 41 5 47 7  5 11 5 23 7  5 7 5 53 23  5  7 5 7 13 5 19 5  7 13 5 41 5 11 11  5 23 5 31 17  5 29 5 53 7  5 47 5 43 7  5 7 5 31 37  5  7 5 7 23 5 19 5  7 19 5 11 5 13 31  5 53 5 17 37  5 13 5 11 7  5 13 5 19 7  5 7 5 11 11  5  7 5 7 13 5 53 5  7 11 5 17 5
15  1 * 5 11 7  5 19 5 13 7  5 7 5 17 11  5  7 5 7 53 5 13 5  7 41 5 11 5 19 13  5 41 5 31 13  5 11 5 23 7  5 37 5 23 7  5 7 5 11 31  5  7 5 7 29 5 17 5  7 11 5 23 5 19 17  5 19 5 13 11  5 47 5 13 7  5 53 5 37 7  5 7 5 29 23  5  7 5 7 23 5 11 5  7 13 5 47 5 17 13  5 19 5 11 19  5 41 5 43 7  5 31 5 11 7  5 7 5 47 29  5  7 5 7 11 5 31 5  7 53 5 43 5 13 37  5 11 5 13 19  5 17 5 47 7  5 11 5 29 7  5 7 5 23 41  5  7 5 7 13 5 19 5  7 13 5 17 5 11 11  5 37 5 31 43  5 23 5 53 7  5 23 5 17 7  5 7 5 31 37  5  7 5 7 43 5 19 5  7 19 5 11 5 13 23  5 29 5 37 17  5 13 5 11 7  5 13 5 19 7  5 7 5 11 11  5  7 5 7 13 5 53 5  7 11 5 41 5
16  8 * 5 11 7  5 23 5 11 7  5 7 5 17 11  5  7 5 7 11 5 13 5  7 43 5 41 5 19 23  5 37 5 13 13  5 11 5 19 7  5 11 5 23 7  5 7 5 53 29  5  7 5 7 17 5 31 5  7 13 5 29 5 11 17  5 19 5 37 11  5 17 5 13 7  5 19 5 29 7  5 7 5 43 47  5  7 5 7 23 5 11 5  7 47 5 11 5 13 13  5 53 5 41 19  5 53 5 41 7  5 13 5 11 7  5 7 5 11 29  5  7 5 7 11 5 43 5  7 11 5 47 5 19 37  5 29 5 13 17  5 47 5 31 7  5 11 5 29 7  5 7 5 43 53  5  7 5 7 53 5 19 5  7 13 5 17 5 11 43  5 19 5 11 31  5 13 5 47 7  5 23 5 17 7  5 7 5 47 13  5  7 5 7 29 5 43 5  7 19 5 11 5 13 23  5 11 5 37 19  5 31 5 23 7  5 13 5 19 7  5 7 5 11 17  5  7 5 7 13 5 41 5  7 11 5 23 5
---------------------------------------------------------------------------
n=17, p_n=59, omega(n)=275, n_seq=2
 1  2 *  7 5 17 5 11  7 5  7 5 13 19 5  7 5  7 11 5 13 5  7 37 5 13 5 59 11 5 41 5 19 13 5 23 5 31  7 5 11 5 17  7 5  7 5 41 19 5  7 5  7 47 5 29 5  7 23 5 37 5 11 53 5 29 5 19 31 5 19 5 11  7 5 43 5 13  7 5  7 5 53 11 5  7 5  7 41 5 13 5  7 17 5 11 5 37 13 5 47 5 23 13 5 11 5 17  7 5 17 5 41  7 5  7 5 11 43 5  7 5  7 29 5 23 5  7 11 5 31 5 59 47 5 53 5 13 11 5 37 5 13  7 5 59 5 47  7 5  7 5 29 41 5  7 5  7 17 5 11 5  7 13 5 19 5 31 13 5 41 5 11 23 5 17 5 37  7 5 47 5 11  7 5  7 5 43 53 5  7 5  7 11 5 17 5  7 31 5 19 5 13 19 5 11 5 13 37 5 29 5 17  7 5 11 5 23  7 5  7 5 19 31 5  7 5  7 13 5 43 5  7 13 5 41 5 11 11 5 23 5 23 17 5 37 5 43  7 5 59 5 41  7 5  7 5 19 29 5  7 5  7 17 5 23 5  7 29 5 11 5 13 43 5 53 5 17
 2  1 * 17 5 53 5 43 13 5 11 5 29  7 5 23 5 17  7 5  7 5 29 19 5  7 5  7 41 5 59 5  7 43 5 37 5 17 23 5 23 5 11 11 5 41 5 13  7 5 43 5 13  7 5  7 5 31 19 5  7 5  7 23 5 11 5  7 17 5 29 5 37 13 5 11 5 19 13 5 19 5 31  7 5 17 5 11  7 5  7 5 53 43 5  7 5  7 11 5 47 5  7 37 5 17 5 23 11 5 41 5 13 31 5 19 5 13  7 5 11 5 17  7 5  7 5 41 29 5  7 5  7 47 5 59 5  7 13 5 37 5 11 13 5 53 5 47 59 5 31 5 11  7 5 23 5 29  7 5  7 5 43 11 5  7 5  7 41 5 17 5  7 17 5 11 5 13 23 5 47 5 13 37 5 11 5 17  7 5 13 5 41  7 5  7 5 11 53 5  7 5  7 13 5 43 5  7 11 5 19 5 31 19 5 29 5 53 11 5 37 5 23  7 5 29 5 47  7 5  7 5 19 41 5  7 5  7 17 5 11 5  7 31 5 23 5 13 19 5 41 5 11 59 5 13 5 37  7 5 13 5 11  7 5  7 5 19 13 5  7 5  7 11 5 17 5  7
---------------------------------------------------------------------------
n=18, p_n=61, omega(n)=316, n_seq=2
 1  2 * 5 13  5 11 23 5 11 5 19  7 5 41 5 13 7 5  7  5 47 29 5 7  5 7 17 5 13  5 7 47 5 43  5 59 19 5 11  5 23 11 5 17 5 31  7 5 19 5 29 7 5  7  5 13 17 5 7  5 7 53 5 11  5 7 37 5 13  5 43 11 5 17  5 23 31 5 47 5 13  7 5 29 5 11 7 5  7  5 17 31 5 7  5 7 11 5 23  5 7 41 5 37  5 19 13 5 29  5 53 17 5 43 5 11  7 5 11 5 13 7 5  7  5 47 11 5 7  5 7 19 5 13  5 7 41 5 31  5 11 17 5 19  5 13 13 5 11 5 19  7 5 31 5 23 7 5  7  5 59 47 5 7  5 7 29 5 61  5 7 13 5 11  5 17 37 5 23  5 61 11 5 41 5 13  7 5 19 5 23 7 5  7  5 11 17 5 7  5 7 23 5 11  5 7 11 5 47  5 13 13 5 17  5 31 53 5 41 5 53  7 5 13 5 11 7 5  7  5 17 31 5 7  5 7 11 5 19  5 7 61 5 17  5 19 31 5 43  5 11 37 5 29 5 47  7 5 11 5 17 7 5  7  5 41 47 5 7  5 7 59 5 53  5 7 13 5 59  5 11 17 5 11  5 43 29 5 13 5 61  7 5 23 5 19 7 5  7  5 41 13 5 7  5 7 41 5 31  5 7 17 5 11  5 13 11 5
 2  1 * 5 11 13  5 11 5 17 7  5 31 5 41 7  5 7 5 13 41  5  7 5 7 19 5 23 5  7 61 5 13 5 29 43  5 11 5 17 11  5 59 5 13 7  5 53 5 59 7  5 7 5 47 41  5  7 5 7 17 5 11 5  7 47 5 29 5 37 11  5 43 5 31 19  5 17 5 61 7  5 19 5 11 7  5 7 5 31 17  5  7 5 7 11 5 13 5  7 53 5 41 5 53 31  5 17 5 13 13  5 47 5 11 7  5 11 5 23 7  5 7 5 17 11  5  7 5 7 23 5 19 5  7 13 5 41 5 11 61  5 23 5 37 17  5 11 5 13 7  5 61 5 29 7  5 7 5 47 59  5  7 5 7 23 5 31 5  7 19 5 11 5 13 13  5 19 5 17 11  5 31 5 41 7  5 13 5 19 7  5 7 5 11 47  5  7 5 7 13 5 11 5  7 11 5 43 5 17 53  5 29 5 13 19  5 37 5 41 7  5 23 5 11 7  5 7 5 31 17  5  7 5 7 11 5 29 5  7 13 5 47 5 31 23  5 17 5 11 43  5 13 5 37 7  5 11 5 53 7  5 7 5 17 13  5  7 5 7 29 5 19 5  7 31 5 17 5 11 23  5 11 5 19 59  5 43 5 47 7  5 13 5 17 7  5 7 5 29 47  5  7 5 7 13 5 41 5  7 19 5 11 5 23 11  5 13 5
---------------------------------------------------------------------------
n=19, p_n=67, omega(n)=364, n_seq=2
 1  2 * 5 13 7 5 7 5 13 19 5 7 5 7 37 5 13 5 7 47 5 13 5 61 11 5 11 5 19 13 5 29 5 23 7 5 19 5 43 7 5 7 5 53 17 5 7 5 7 59 5 37 5 7 37 5 23 5 23 11 5 17 5 43 17 5 19 5 11 7 5 47 5 13 7 5 7 5 17 11 5 7 5 7 59 5 13 5 7 29 5 37 5 19 13 5 53 5 17 13 5 11 5 11 7 5 43 5 59 7 5 7 5 41 11 5 7 5 7 41 5 61 5 7 43 5 29 5 37 17 5 19 5 13 11 5 11 5 13 7 5 67 5 59 7 5 7 5 23 17 5 7 5 7 41 5 11 5 7 13 5 19 5 17 13 5 17 5 53 11 5 23 5 23 7 5 29 5 11 7 5 7 5 17 29 5 7 5 7 11 5 11 5 7 23 5 23 5 13 19 5 41 5 13 67 5 61 5 67 7 5 11 5 11 7 5 7 5 19 23 5 7 5 7 11 5 19 5 7 13 5 17 5 11 17 5 37 5 31 37 5 31 5 61 7 5 11 5 17 7 5 7 5 43 47 5 7 5 7 47 5 59 5 7 19 5 11 5 11 31 5 29 5 37 53 5 13 5 43 7 5 13 5 19 7 5 7 5 11 13 5 7 5 7 13 5 43 5 7 11 5 11 5 31 61 5 47 5 53 23 5 23 5 19 7 5 17 5 41 7 5 7 5 11 41 5 7 5 7 29 5 31 5 7 11 5 17 5 67 43 5 13 5 11 59 5 13 5 47 7 5 19 5 17 7 5 7 5 29 13 5 7 5 7 43 5
 2  1 * 5 43 7 5 7 5 13 29 5 7 5 7 17 5 19 5 7 47 5 13 5 59 11 5 13 5 43 67 5 17 5 11 7 5 31 5 29 7 5 7 5 41 11 5 7 5 7 41 5 17 5 7 19 5 23 5 23 53 5 47 5 61 31 5 11 5 11 7 5 43 5 13 7 5 7 5 13 11 5 7 5 7 19 5 13 5 7 43 5 13 5 53 37 5 29 5 31 11 5 11 5 19 7 5 59 5 47 7 5 7 5 47 43 5 7 5 7 17 5 11 5 7 61 5 31 5 37 31 5 37 5 17 11 5 17 5 13 7 5 19 5 11 7 5 7 5 23 19 5 7 5 7 11 5 11 5 7 67 5 61 5 67 13 5 41 5 19 13 5 23 5 23 7 5 11 5 11 7 5 7 5 29 17 5 7 5 7 11 5 29 5 7 23 5 23 5 11 53 5 17 5 13 17 5 19 5 13 7 5 11 5 41 7 5 7 5 17 23 5 7 5 7 59 5 67 5 7 13 5 11 5 11 13 5 19 5 17 37 5 29 5 43 7 5 61 5 41 7 5 7 5 11 41 5 7 5 7 59 5 43 5 7 11 5 11 5 13 17 5 53 5 13 19 5 37 5 29 7 5 13 5 59 7 5 7 5 11 17 5 7 5 7 13 5 47 5 7 11 5 19 5 17 43 5 17 5 11 23 5 23 5 37 7 5 37 5 59 7 5 7 5 17 53 5 7 5 7 43 5 19 5 7 23 5 29 5 13 19 5 11 5 11 61 5 13 5 47 7 5 13 5 37 7 5 7 5 19 13 5 7 5 7 13 5
---------------------------------------------------------------------------
n=20, p_n=71, omega(n)=409, n_seq=2
 1  2 * 5 13 5 11 17  5 19 5 11 7  5 23  5 13 7  5 7  5 41 11  5 7  5 7 19  5 13  5 7 71 5 53  5 61 23 5 11 5 17 13  5 11 5 19 7  5 37  5 61 7  5 7  5 13 47  5 7  5 7 17  5 67  5 7 43 5 13  5 59 11 5 31 5 43 11  5 17 5 13 7  5 19  5 37 7  5 7  5 23 17  5 7  5 7 61  5 11  5 7 37 5 19  5 23 13 5 17 5 29 61  5 23 5 11 7  5 43  5 11 7  5 7  5 17 11  5 7  5 7 11  5 13  5 7 23 5 37  5 19 19 5 41 5 13 13  5 11 5 47 7  5 11  5 29 7  5 7  5 19 43  5 7  5 7 31  5 29  5 7 13 5 71  5 11 17 5 19 5 17 11  5 71 5 13 7  5 59  5 67 7  5 7  5 43 37  5 7  5 7 59  5 11  5 7 47 5 11  5 13 13 5 29 5 31 19  5 61 5 23 7  5 13  5 11 7  5 7  5 11 17  5 7  5 7 11  5 43  5 7 11 5 23  5 53 31 5 17 5 13 23  5 47 5 19 7  5 11  5 59 7  5 7  5 17 23  5 7  5 7 29  5 19  5 7 13 5 17  5 11 43 5 53 5 11 37  5 13 5 31 7  5 19  5 17 7  5 7  5 29 13  5 7  5 7 59  5 31  5 7 19 5 11  5 13 17 5 11 5 23 31  5 37 5 71 7  5 13  5 19 7  5 7  5 11 53  5 7  5 7 13  5 23  5 7 11 5 41  5 17 11 5 13 5 61 41  5 23 5 37 7  5 17  5 59 7  5 7  5 31 29  5 7  5 7 43  5 59  5 7 23 5 31  5 47 71 5 19 5 11 67  5 13 5 11 7  5 67  5 29 7  5 7  5 13 11  5 7  5 7
 2  1 * 7  5 7  5 11 13  5 7  5 7 29  5 67  5 7 11 5 13  5 67 11 5 19 5 71 47  5 31 5 23 7  5 59  5 43 7  5 7  5 29 31  5 7  5 7 59  5 17  5 7 37 5 23  5 41 61 5 13 5 11 17  5 41 5 11 7  5 23  5 13 7  5 7  5 53 11  5 7  5 7 19  5 13  5 7 71 5 37  5 31 23 5 11 5 17 13  5 11 5 19 7  5 31  5 59 7  5 7  5 13 29  5 7  5 7 17  5 19  5 7 31 5 13  5 37 11 5 53 5 43 11  5 17 5 13 7  5 19  5 29 7  5 7  5 23 17  5 7  5 7 59  5 11  5 7 19 5 47  5 23 13 5 17 5 31 53  5 23 5 11 7  5 43  5 11 7  5 7  5 17 11  5 7  5 7 11  5 13  5 7 23 5 61  5 19 31 5 29 5 13 13  5 11 5 47 7  5 11  5 59 7  5 7  5 37 43  5 7  5 7 67  5 59  5 7 13 5 71  5 11 17 5 19 5 17 11  5 71 5 13 7  5 29  5 31 7  5 7  5 43 19  5 7  5 7 29  5 11  5 7 47 5 11  5 13 13 5 41 5 19 19  5 37 5 23 7  5 13  5 11 7  5 7  5 11 17  5 7  5 7 11  5 43  5 7 11 5 23  5 61 29 5 17 5 13 23  5 19 5 37 7  5 11  5 61 7  5 7  5 17 23  5 7  5 7 37  5 19  5 7 13 5 17  5 11 43 5 31 5 11 59  5 13 5 43 7  5 67  5 17 7  5 7  5 47 13  5 7  5 7 61  5 37  5 7 19 5 11  5 13 17 5 11 5 23 61  5 53 5 71 7  5 13  5 19 7  5 7  5 11 41  5 7  5 7 13  5 23  5 7 11 5 19  5 17 11 5 13 5
---------------------------------------------------------------------------
n=21, p_n=73, omega(n)=436, n_seq=2
 1  2 * 5  7  5 19 11 5 13 5 7 17 5 11  5 71 47 5 41 5 43  7 5 13  5 19 61 5  7  5 23  7 5 23  5 7 13 5  7  5 37 31 5 19 5 7 11 5 29  5 11 61 5 23 5 67  7 5 47  5 13 11 5  7  5 53  7 5 11  5 7 43 5  7  5 13 23 5 17 5 7 19 5 11  5 29 13 5 13 5 11  7 5 31  5 17 17 5  7  5 19  7 5 31  5 7 29 5  7  5 47 59 5 17 5 7 11 5 53  5 19 41 5 11 5 13  7 5 37  5 17 73 5  7  5 29  7 5 11  5 7 41 5  7  5 11 17 5 23 5 7 13 5 13  5 31 11 5 19 5 11  7 5 17  5 31 13 5  7  5 59  7 5 61  5 7 19 5  7  5 17 17 5 67 5 7 31 5 37  5 13 23 5 11 5 19  7 5 17  5 11 29 5  7  5 13  7 5 53  5 7 11 5  7  5 11 13 5 13 5 7 71 5 41  5 37 11 5 71 5 29  7 5 11  5 43 73 5  7  5 23  7 5 43  5 7 47 5  7  5 67 29 5 19 5 7 67 5 31  5 23 53 5 23 5 17  7 5 13  5 11 19 5  7  5 59  7 5 43  5 7 11 5  7  5 41 23 5 11 5 7 19 5 47  5 61 13 5 47 5 17  7 5 11  5 41 23 5  7  5 11  7 5 37  5 7 17 5  7  5 13 11 5 67 5 7 41 5 19  5 53 61 5 13 5 13  7 5 29  5 47 31 5  7  5 47  7 5 13  5 7 17 5  7  5 23 61 5 11 5 7 13 5 71  5 11 19 5 17 5 71  7 5 37  5 23 11 5  7  5 11  7 5 53  5 7 19 5  7  5 67 11 5 59 5 7 29 5 11  5 13 17 5 31 5 19  7 5 41  5 37 13 5  7  5 43  7 5 17  5 7 23 5  7  5 29 13 5 41 5 7 11 5 29  5 11 17 5
 2  1 * 5 17 11  5 29 5 11 7 5 41 5 13 29  5  7 5 23 7  5 17 5  7 43  5  7 5 13 37  5 41 5  7 19 5 31 5 17 13  5 11 5 29 7 5 59 5 11 67  5  7 5 19 7  5 53 5  7 11  5  7 5 11 23  5 37 5  7 71 5 17 5 19 11  5 71 5 13 7 5 11 5 61 23  5  7 5 17 7  5 13 5  7 47  5  7 5 31 47  5 29 5  7 13 5 13 5 61 53  5 19 5 41 7 5 67 5 11 13  5  7 5 17 7  5 37 5  7 11  5  7 5 23 41  5 11 5  7 17 5 47 5 13 61  5 47 5 19 7 5 11 5 23 41  5  7 5 11 7  5 43 5  7 59  5  7 5 19 11  5 13 5  7 17 5 23 5 53 23  5 31 5 67 7 5 19 5 29 67  5  7 5 47 7  5 43 5  7 23  5  7 5 73 43  5 11 5  7 29 5 71 5 11 37  5 41 5 71 7 5 13 5 13 11  5  7 5 11 7  5 53 5  7 13  5  7 5 29 11  5 17 5  7 19 5 11 5 23 13  5 37 5 31 7 5 67 5 17 17  5  7 5 19 7  5 61 5  7 59  5  7 5 13 31  5 17 5  7 11 5 19 5 11 31  5 13 5 13 7 5 23 5 17 11  5  7 5 41 7  5 11 5  7 29  5  7 5 73 17  5 37 5  7 13 5 11 5 41 19  5 53 5 11 7 5 17 5 59 47  5  7 5 29 7  5 31 5  7 19  5  7 5 17 17  5 31 5  7 11 5 13 5 13 29  5 11 5 19 7 5 17 5 23 13  5  7 5 43 7  5 11 5  7 53  5  7 5 11 13  5 47 5  7 67 5 23 5 61 11  5 29 5 11 7 5 19 5 31 37  5  7 5 13 7  5 23 5  7 23  5  7 5 61 19  5 13 5  7 43 5 41 5 47 71  5 11 5 17 7 5 13 5 11 19  5  7 5
---------------------------------------------------------------------------


==> anc/permutations_2.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+                  Permutations of the longest sequences                  +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+       "On the computation of the generalised Jacobsthal function        +
+                         for paired progressions"                        +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every n=3,...,21. The blocks are  +
+ separated by dashed lines. Each block includes:                         +
+                                                                         +
+    > A header line with the information:                                +
+      n          - Prime index                                           +
+      p_n        - Maximum considered prime                              +
+      omega_2(n) - Maximum length of appropriate sequences               +
+      n_seq      - Number of maximum sequences                           +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to corollary 1.6                                      +
+      Separator '*'                                                      +
+      Permutation of the primes according to remark 8 (3)                +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
n=3, p_n=5, omega(n)=2, n_seq=1
 1  1 * 5 5
---------------------------------------------------------------------------
n=4, p_n=7, omega(n)=4, n_seq=6
 1  6 * 5 5 7 7
 2  5 * 5 7 5 7
 3  3 * 5 7 7 5
 4  4 * 7 5 5 7
 5  2 * 7 5 7 5
 6  1 * 7 7 5 5
---------------------------------------------------------------------------
n=5, p_n=11, omega(n)=10, n_seq=1
 1  1 * 7 5 7 5 11 11
---------------------------------------------------------------------------
n=6, p_n=13, omega(n)=24, n_seq=1
 1  1 * 5 11 7 5 13 13 7 11
---------------------------------------------------------------------------
n=7, p_n=17, omega(n)=31, n_seq=4
 1  4 * 5 11 5 13  7 13 17 17 11  7
 2  3 * 5 13 5 13  7 17 11 17 11  7
 3  2 * 5 13 7  5 17 11 17 11  7 13
 4  1 * 5 13 7  5 17 11 11 13  7 17
---------------------------------------------------------------------------
n=8, p_n=19, omega(n)=42, n_seq=2
 1  2 * 5 5  7 19 17 11 13  7 19 13 11 17
 2  1 * 5 5 11 17  7 13  7 19 11 13 17 19
---------------------------------------------------------------------------
n=9, p_n=23, omega(n)=60, n_seq=2
 1  2 *  7 5 19 5 13 19 23 17 11  7 23 17 11 13
 2  1 * 19 5  7 5 23 17 13  7 11 11 17 13 19 23
---------------------------------------------------------------------------
n=10, p_n=29, omega(n)=74, n_seq=14
 1 14 * 5 11  5 7 13 11 23  7 19 13 19 23 17 29 17 29
 2 11 * 5 23  5 7 11 11 13  7 19 29 19 23 17 17 13 29
 3 12 * 5 29  5 7 11 11 13  7 19 23 19 23 17 17 13 29
 4 13 * 5 29  5 7 11 11 13  7 19 29 19 23 17 17 13 23
 5  9 * 5  7 11 5 11 13  7 19 23 19 23 17 17 13 29 29
 6  8 * 5  7 11 5 11 13  7 19 29 19 23 17 17 13 29 23
 7 10 * 5  7 11 5 11 13  7 19 29 19 23 17 17 13 23 29
 8  6 * 5 23  7 5 19 13 19 23 17 11  7 29 17 11 13 29
 9  5 * 5 29  7 5 19 13 19 23 17 11  7 29 17 11 13 23
10  7 * 5 29  7 5 19 13 19 23 17 11  7 23 17 11 13 29
11  2 * 7  5 19 5 13 19 23 17 11  7 29 17 11 13 29 23
12  3 * 7  5 19 5 13 19 23 17 11  7 29 17 11 13 23 29
13  4 * 7  5 19 5 13 19 23 17 11  7 23 17 11 13 29 29
14  1 * 7  5 19 5 13 19 23 17 11  7 23 17 29 11 13 29
---------------------------------------------------------------------------
n=11, p_n=31, omega(n)=94, n_seq=8
 1  8 *  5  5 11 23  7 11 17 13  7 23 13 29 17 31 29 19 19 31
 2  6 *  5  5 11 23  7 11 17 13  7 23 13 29 17 31 29 31 19 19
 3  7 *  5  5 11 23  7 11 17 13  7 23 13 29 17 19 29 31 19 31
 4  5 *  7  5  5 11 17 13  7 11 29 17 23 31 23 19 13 19 29 31
 5  4 * 23  5  5 19 17 23  7  7 13 11 31 11 29 13 29 19 31 17
 6  2 * 17 29  5  5  7  7 13 11 19 11 17 19 23 13 29 31 23 31
 7  3 * 17 29  5  5  7  7 13 11 23 11 17 19 23 13 31 29 31 19
 8  1 * 17 29  5  5  7  7 13 11 23 11 17 19 23 13 31 29 19 31
---------------------------------------------------------------------------
n=12, p_n=37, omega(n)=117, n_seq=4
 1  4 *  5 7 13 5 11 11  7 23 17 19 31 17 29 19 13 29 23 37 31 37
 2  3 *  5 7 13 5 11 11  7 23 17 19 31 17 29 19 13 29 23 37 37 31
 3  2 * 11 5 11 5  7 29 31 19  7 17 29 23 23 17 37 13 31 13 37 19
 4  1 * 11 5 11 5  7 29 31 19  7 17 29 23 23 17 37 13 37 13 31 19
---------------------------------------------------------------------------
n=13, p_n=41, omega(n)=148, n_seq=1
 1  1 * 5 11 5 7 7 23 13 13 31 11 37 19 23 17 19 31 41 17 29 41 29 37
---------------------------------------------------------------------------
n=14, p_n=43, omega(n)=173, n_seq=8
 1  6 * 5  7 5 13 11 11 29 31 19  7 29 23 23 17 31 41 17 19 13 37 43 43 41 37
 2  5 * 5  7 5 13 11 11 29 31 19  7 29 23 23 17 31 41 17 19 13 37 43 37 41 43
 3  7 * 5  7 5 13 11 11 29 31 19  7 29 23 23 17 31 41 17 19 13 37 37 43 41 43
 4  8 * 5  7 5 13 11 11 29 31 19  7 29 23 23 17 31 41 17 19 13 37 37 43 43 41
 5  2 * 5 11 5  7  7 31 41 29 13 11 41 17 43 13 17 19 43 37 31 37 23 29 19 23
 6  1 * 5 11 5  7  7 31 41 29 13 11 41 17 37 13 17 19 43 37 31 43 23 19 29 23
 7  3 * 5 11 5  7  7 31 43 29 13 11 41 17 43 13 17 19 41 37 31 37 23 29 19 23
 8  4 * 5 11 5  7  7 31 43 29 13 11 41 17 41 13 17 19 43 37 31 37 23 19 29 23
---------------------------------------------------------------------------
n=15, p_n=47, omega(n)=213, n_seq=2
 1  2 * 5 7 5 19 31 11 37 47 13  7 41 17 11 13 29 23 37 31 43 29 23 19 17 41 43 47
 2  1 * 5 7 5 23 13 11  7 47 47 29 37 11 41 17 37 13 17 19 43 31 31 19 41 29 43 23
---------------------------------------------------------------------------
n=16, p_n=53, omega(n)=236, n_seq=16
 1 15 * 5 41 5 11  7 53 13  7 11 19 13 17 37 29 23 19 43 37 31 17 23 43 31 47 53 47 41 29
 2 14 * 5 17 5 11  7 53 13  7 11 19 13 37 17 53 31 19 23 37 31 43 47 29 41 23 47 41 29 43
 3 13 * 5 17 5 11  7 53 13  7 11 19 13 37 17 53 31 19 23 37 31 43 41 29 41 23 47 47 29 43
 4 11 * 5 41 5 11  7 19 13  7 29 53 37 11 19 13 29 23 17 37 41 31 43 31 53 47 23 17 47 43
 5 12 * 5 41 5 11  7 19 13  7 29 53 37 11 19 13 29 23 17 37 41 31 43 31 43 47 23 47 53 17
 6 10 * 5 41 5 11  7 19 13  7 29 53 37 11 19 13 29 23 17 37 41 31 43 31 43 47 23 47 17 53
 7  9 * 5 41 5 11  7 19 13  7 17 53 37 11 19 13 29 23 17 37 43 31 29 41 43 53 47 23 31 47
 8 16 * 5 23 5 11  7 41 13  7 17 19 31 19 37 11 23 43 29 13 47 17 47 31 43 53 53 29 41 37
 9  7 * 5 11 7  5 53 13  7 11 19 13 37 17 41 31 19 23 37 31 17 47 29 23 41 47 29 43 43 53
10  6 * 5 11 7  5 53 13  7 11 19 13 17 17 41 31 19 23 37 31 43 47 29 41 23 53 47 29 43 37
11  4 * 5 11 7  5 53 13  7 11 19 13 37 17 41 17 19 23 37 31 43 47 29 31 41 23 47 43 29 53
12  5 * 5 11 7  5 53 13  7 11 19 13 37 17 41 17 19 23 37 31 43 47 29 31 41 23 47 53 29 43
13  3 * 5 11 7  5 19 13  7 29 53 37 11 19 13 29 23 17 37 41 17 43 31 43 47 23 31 47 53 41
14  2 * 5 11 7  5 19 13  7 29 53 37 11 19 13 29 23 17 37 41 17 43 31 43 47 23 31 41 53 47
15  1 * 5 11 7  5 19 13  7 17 53 41 11 19 13 41 31 23 37 23 31 29 17 47 53 47 43 29 43 37
16  8 * 5 11 7  5 23 11  7 17 13 43 41 19 37 13 19 23 53 29 17 31 29 43 47 47 41 53 37 31
---------------------------------------------------------------------------
n=17, p_n=59, omega(n)=275, n_seq=2
 1  2 *  7 5 17 5 11  7 13 19 13 37 59 11 41 23 31 17 41 19 47 29 53 29 43 53 23 59 47 37 31 43
 2  1 * 17 5 53 5 43 13 11 29  7 23 17  7 29 19 41 59 43 37 23 41 13 31 11 19 31 53 47 37 47 59
---------------------------------------------------------------------------
n=18, p_n=61, omega(n)=316, n_seq=2
 1  2 * 5 13  5 11 23 11 19  7 41 13 47 29  7 17 47 43 59 19 23 31 17 53 37 43 29 31 41 53 59 61 37 61
 2  1 * 5 11 13  5 11 17  7 31 41 13 41  7 19 23 61 29 43 17 59 53 59 47 47 29 37 43 19 61 31 53 23 37
---------------------------------------------------------------------------
n=19, p_n=67, omega(n)=364, n_seq=2
 1  2 * 5 13 7 5 7 13 19 37 47 61 11 11 29 23 19 43 53 17 59 37 23 43 17 47 41 61 29 67 59 41 53 67 31 31
 2  1 * 5 43 7 5 7 13 29 17 19 47 59 11 13 43 67 11 31 41 41 17 23 23 53 47 61 31 53 37 19 59 37 67 61 29
---------------------------------------------------------------------------
n=20, p_n=71, omega(n)=409, n_seq=2
 1  2 * 5 13 5 11 17 19 11  7 23 13 41 19  7 71 53 61 37 61 47 67 43 59 31 43 17 23 37 29 29 71 67 59 47 31 53 41
 2  1 * 7  5 7  5 11 13 29 67 13 67 11 19 71 47 31 23 59 43 31 59 17 37 41 61 41 23 53 19 71 17 29 43 47 53 61 37
---------------------------------------------------------------------------
n=21, p_n=73, omega(n)=436, n_seq=2
 1  2 * 5  7  5 19 11 13 17 11 71 47 41 43 13 19 61 23 23 37 31 29 61 67 47 53  7 43 17 29 31 59 41 37 73 67 53 71 73 59
 2  1 * 5 17 11  5 29 11  7 41 13 29 23 17 43 13 37 41  7 19 31 59 67 53 71 19 71 61 23 47 47 61 37 43 53 31 67 73 59 73
---------------------------------------------------------------------------


==> anc/psi_2_min.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+                 Table of the function \psi_{2\ min}(m,k)                +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+       "On the computation of the generalised Jacobsthal function        +
+                         for paired progressions"                        +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains a table of values of the function \psi_{2\ min}(m,k) +
+            as described in definition 2.2 for m≤1000 and k≤8.           +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

    k  = 3   4   5   6   7   8
    p_k= 5   7  11  13  17  19
   m
   =
   1     0   0   0   0   0   0
   2     0   0   0   0   0   0
   3     0   0   0   0   0   0
   4     1   1   1   1   1   1
   5     2   2   2   2   2   2
   6     2   2   2   2   2   2
   7     2   2   2   2   2   2
   8     2   2   2   2   2   2
   9     3   3   3   3   3   3
  10     4   4   4   4   4   4
  11     4   4   4   4   4   4
  12     4   5   5   5   5   5
  13     4   5   5   5   5   5
  14     5   6   6   6   6   6
  15     6   6   6   6   6   6
  16     6   7   7   7   7   7
  17     6   8   8   8   8   8
  18     6   8   8   8   8   8
  19     7   9   9   9   9   9
  20     8   9  10  10  10  10
  21     8  10  11  11  11  11
  22     8  10  11  11  11  11
  23     8  11  11  11  11  11
  24     9  12  12  12  12  12
  25    10  12  13  13  13  13
  26    10  13  14  14  14  14
  27    10  14  14  14  14  14
  28    10  14  14  14  14  14
  29    11  15  15  15  15  15
  30    12  16  16  16  16  16
  31    12  16  16  16  16  16
  32    12  17  17  17  17  17
  33    12  18  18  18  18  18
  34    13  19  19  19  19  19
  35    14  20  20  20  20  20
  36    14  20  20  20  20  20
  37    14  20  20  21  21  21
  38    14  20  20  21  21  21
  39    15  21  21  22  22  22
  40    16  22  22  22  22  22
  41    16  22  22  23  23  23
  42    16  22  23  24  24  24
  43    16  22  24  24  24  24
  44    17  23  24  25  25  25
  45    18  24  25  26  26  26
  46    18  24  26  26  26  26
  47    18  25  27  27  27  27
  48    18  25  27  28  28  28
  49    19  26  28  29  29  29
  50    20  26  28  30  30  30
  51    20  27  29  30  30  30
  52    20  28  30  31  31  31
  53    20  28  31  32  32  32
  54    21  29  31  33  33  33
  55    22  29  32  33  33  33
  56    22  30  32  34  34  34
  57    22  30  32  34  34  34
  58    22  31  33  34  34  34
  59    23  32  34  35  35  35
  60    24  32  35  36  36  36
  61    24  33  36  37  37  37
  62    24  34  36  37  37  37
  63    24  34  37  38  38  38
  64    25  35  38  39  39  39
  65    26  36  39  40  40  40
  66    26  36  39  40  41  41
  67    26  37  40  40  42  42
  68    26  38  40  41  43  43
  69    27  39  41  42  43  44
  70    28  40  42  43  44  45
  71    28  40  42  44  45  45
  72    28  40  42  44  45  45
  73    28  40  42  44  45  45
  74    29  41  43  45  46  46
  75    30  42  44  46  47  47
  76    30  42  45  47  48  48
  77    30  42  46  48  48  48
  78    30  42  46  48  49  49
  79    31  43  47  49  50  50
  80    32  44  48  50  51  51
  81    32  44  48  50  52  52
  82    32  45  49  50  52  53
  83    32  45  49  51  53  53
  84    33  46  50  52  54  54
  85    34  46  51  53  55  55
  86    34  47  52  53  55  55
  87    34  48  52  54  56  56
  88    34  48  53  54  56  56
  89    35  49  54  55  57  57
  90    36  49  55  56  58  58
  91    36  50  55  57  58  59
  92    36  50  55  57  59  59
  93    36  51  56  58  60  60
  94    37  52  57  58  60  61
  95    38  52  58  59  61  62
  96    38  53  58  59  61  62
  97    38  54  59  60  62  63
  98    38  54  60  61  63  63
  99    39  55  60  62  64  64
 100    40  56  61  63  65  65
 101    40  56  61  64  66  66
 102    40  57  62  65  67  67
 103    40  58  63  65  67  68
 104    41  59  64  66  68  69
 105    42  60  64  67  69  69
 106    42  60  65  67  70  70
 107    42  60  66  68  70  70
 108    42  60  66  68  70  70
 109    43  61  67  69  71  71
 110    44  62  67  69  72  72
 111    44  62  68  70  72  73
 112    44  62  68  71  72  74
 113    44  62  68  72  73  74
 114    45  63  69  73  74  75
 115    46  64  70  74  75  76
 116    46  64  70  74  76  77
 117    46  65  71  75  77  78
 118    46  65  72  75  77  78
 119    47  66  73  76  78  79
 120    48  66  73  77  79  80
 121    48  67  74  78  80  81
 122    48  68  74  78  80  81
 123    48  68  75  79  81  82
 124    49  69  76  80  82  83
 125    50  69  77  81  83  84
 126    50  70  77  82  84  85
 127    50  70  78  82  84  85
 128    50  71  78  82  84  86
 129    51  72  79  83  85  87
 130    52  72  80  84  86  87
 131    52  73  81  85  87  88
 132    52  74  81  85  88  89
 133    52  74  82  86  88  89
 134    53  75  83  87  89  90
 135    54  76  84  88  90  91
 136    54  76  84  88  91  91
 137    54  77  85  89  91  92
 138    54  78  85  90  92  93
 139    55  79  86  90  93  94
 140    56  80  87  91  94  95
 141    56  80  87  92  94  95
 142    56  80  88  93  95  96
 143    56  80  88  93  96  96
 144    57  81  89  94  97  97
 145    58  82  90  94  98  98
 146    58  82  90  95  98  98
 147    58  82  90  95  98  98
 148    58  82  91  96  98  98
 149    59  83  91  96  99  99
 150    60  84  92  97 100 100
 151    60  84  93  98 101 101
 152    60  85  94  99 102 102
 153    60  85  95 100 103 103
 154    61  86  95 100 103 104
 155    62  86  96 101 104 105
 156    62  87  96 102 105 105
 157    62  88  97 103 106 106
 158    62  88  98 103 106 107
 159    63  89  99 104 107 108
 160    64  89 100 105 108 109
 161    64  90 100 105 108 110
 162    64  90 101 106 109 111
 163    64  91 101 107 110 111
 164    65  92 102 108 111 112
 165    66  92 103 109 112 113
 166    66  93 103 109 113 114
 167    66  94 104 110 114 114
 168    66  94 105 110 114 114
 169    67  95 105 111 115 115
 170    68  96 106 112 116 116
 171    68  96 106 112 116 117
 172    68  97 107 113 117 117
 173    68  98 108 114 118 118
 174    69  99 109 115 119 119
 175    70 100 109 116 120 120
 176    70 100 110 116 120 120
 177    70 100 110 117 121 121
 178    70 100 111 117 121 122
 179    71 101 111 118 122 123
 180    72 102 112 119 123 124
 181    72 102 112 120 124 124
 182    72 102 112 120 124 125
 183    72 102 113 120 124 126
 184    73 103 114 121 125 127
 185    74 104 115 122 126 128
 186    74 104 116 123 127 128
 187    74 105 116 123 127 129
 188    74 105 117 124 128 130
 189    75 106 118 125 129 131
 190    76 106 118 126 130 132
 191    76 107 119 127 131 132
 192    76 108 120 127 131 133
 193    76 108 121 128 132 134
 194    77 109 121 129 133 135
 195    78 109 122 130 134 136
 196    78 110 122 130 134 136
 197    78 110 123 130 134 136
 198    78 111 124 130 135 137
 199    79 112 124 131 136 138
 200    80 112 125 132 137 139
 201    80 113 126 133 137 139
 202    80 114 126 134 138 140
 203    80 114 127 134 139 141
 204    81 115 127 135 140 142
 205    82 116 128 136 141 143
 206    82 116 129 137 141 143
 207    82 117 129 137 142 144
 208    82 118 130 138 143 145
 209    83 119 131 139 144 146
 210    84 120 132 140 144 146
 211    84 120 132 140 145 146
 212    84 120 132 140 146 147
 213    84 120 133 141 146 148
 214    85 121 134 142 147 149
 215    86 122 134 143 148 150
 216    86 122 135 144 148 151
 217    86 122 136 144 149 151
 218    86 122 136 145 150 152
 219    87 123 137 145 151 153
 220    88 124 138 146 152 154
 221    88 124 138 146 152 154
 222    88 125 139 147 153 155
 223    88 125 140 148 154 156
 224    89 126 141 149 155 157
 225    90 126 141 150 156 158
 226    90 127 142 150 156 158
 227    90 128 142 151 156 159
 228    90 128 143 152 157 160
 229    91 129 144 153 158 161
 230    92 129 145 154 159 162
 231    92 130 145 154 159 162
 232    92 130 145 155 159 162
 233    92 131 146 155 160 163
 234    93 132 147 156 161 164
 235    94 132 148 157 162 165
 236    94 133 148 158 162 166
 237    94 134 148 158 163 166
 238    94 134 149 159 164 167
 239    95 135 150 160 165 168
 240    96 136 151 161 166 169
 241    96 136 152 161 166 170
 242    96 137 152 162 167 170
 243    96 138 153 162 168 171
 244    97 139 154 163 169 172
 245    98 140 155 164 170 173
 246    98 140 155 165 170 173
 247    98 140 155 165 171 174
 248    98 140 156 165 172 175
 249    99 141 157 166 173 176
 250   100 142 158 167 174 177
 251   100 142 158 168 174 177
 252   100 142 158 168 175 178
 253   100 142 159 169 176 178
 254   101 143 159 170 177 179
 255   102 144 160 171 177 180
 256   102 144 160 172 178 180
 257   102 145 161 172 178 181
 258   102 145 162 173 179 182
 259   103 146 163 174 180 183
 260   104 146 164 174 181 184
 261   104 147 164 175 181 185
 262   104 148 165 175 182 185
 263   104 148 166 176 183 186
 264   105 149 167 177 184 187
 265   106 149 168 178 184 187
 266   106 150 168 178 185 188
 267   106 150 168 179 185 189
 268   106 151 169 180 186 190
 269   107 152 170 181 187 191
 270   108 152 171 182 188 192
 271   108 153 171 182 189 192
 272   108 154 172 183 189 192
 273   108 154 173 184 190 193
 274   109 155 174 185 191 194
 275   110 156 175 186 192 195
 276   110 156 175 186 192 196
 277   110 157 175 186 193 196
 278   110 158 176 187 194 197
 279   111 159 177 188 195 198
 280   112 160 178 189 195 199
 281   112 160 178 189 195 199
 282   112 160 179 189 196 200
 283   112 160 179 190 196 201
 284   113 161 180 190 197 202
 285   114 162 181 191 198 203
 286   114 162 181 192 199 203
 287   114 162 182 192 200 203
 288   114 162 182 193 200 203
 289   115 163 183 194 201 204
 290   116 164 184 195 202 205
 291   116 164 184 196 203 206
 292   116 165 185 196 203 207
 293   116 165 185 197 204 207
 294   117 166 186 198 205 208
 295   118 166 187 199 206 209
 296   118 167 188 200 206 210
 297   118 168 188 200 206 211
 298   118 168 189 200 207 212
 299   119 169 190 201 208 213
 300   120 169 191 202 209 214
 301   120 170 191 203 210 215
 302   120 170 192 203 210 215
 303   120 171 192 204 211 215
 304   121 172 193 205 212 216
 305   122 172 194 206 213 217
 306   122 173 195 206 214 218
 307   122 174 195 207 214 219
 308   122 174 196 208 215 219
 309   123 175 197 209 216 220
 310   124 176 198 210 216 221
 311   124 176 198 210 217 222
 312   124 177 199 211 218 223
 313   124 178 199 212 219 223
 314   125 179 200 212 220 224
 315   126 180 201 213 221 225
 316   126 180 202 214 221 226
 317   126 180 202 215 222 226
 318   126 180 203 216 222 227
 319   127 181 203 216 223 228
 320   128 182 204 217 224 229
 321   128 182 204 218 225 229
 322   128 182 205 218 225 229
 323   128 182 206 219 226 230
 324   129 183 207 220 227 231
 325   130 184 207 221 228 232
 326   130 184 208 221 228 233
 327   130 185 209 222 229 233
 328   130 185 209 223 230 234
 329   131 186 210 224 231 235
 330   132 186 210 224 232 236
 331   132 187 211 225 232 237
 332   132 188 212 226 232 237
 333   132 188 212 226 232 238
 334   133 189 213 227 233 239
 335   134 189 214 228 234 240
 336   134 190 214 229 235 241
 337   134 190 215 229 235 241
 338   134 191 216 229 236 242
 339   135 192 216 230 237 243
 340   136 192 217 231 238 244
 341   136 193 218 231 238 244
 342   136 194 218 232 239 245
 343   136 194 219 232 240 245
 344   137 195 220 233 241 246
 345   138 196 221 234 242 247
 346   138 196 221 235 242 247
 347   138 197 222 235 243 248
 348   138 198 222 236 244 249
 349   139 199 223 237 245 250
 350   140 200 224 238 245 251
 351   140 200 225 239 246 251
 352   140 200 225 240 247 252
 353   140 200 225 240 247 252
 354   141 201 226 241 248 253
 355   142 202 227 242 249 254
 356   142 202 228 243 250 255
 357   142 202 228 243 251 256
 358   142 202 228 243 252 256
 359   143 203 229 244 252 257
 360   144 204 230 245 253 258
 361   144 204 230 246 254 259
 362   144 205 231 247 255 260
 363   144 205 231 248 256 261
 364   145 206 232 248 256 262
 365   146 206 233 249 257 263
 366   146 207 233 250 258 263
 367   146 208 234 251 259 264
 368   146 208 235 252 260 265
 369   147 209 236 253 261 266
 370   148 209 237 253 262 267
 371   148 210 237 254 262 268
 372   148 210 238 254 263 269
 373   148 211 239 254 264 270
 374   149 212 240 255 264 270
 375   150 212 240 256 265 271
 376   150 213 241 257 266 272
 377   150 214 242 258 267 273
 378   150 214 243 259 267 274
 379   151 215 244 260 268 275
 380   152 216 245 261 269 276
 381   152 216 246 261 269 276
 382   152 217 247 262 270 277
 383   152 218 248 263 271 278
 384   153 219 249 263 272 278
 385   154 220 250 264 273 279
 386   154 220 250 265 274 280
 387   154 220 250 265 274 280
 388   154 220 250 266 275 281
 389   155 221 251 267 276 281
 390   156 222 252 268 277 282
 391   156 222 252 268 278 282
 392   156 222 252 268 278 283
 393   156 222 252 269 278 284
 394   157 223 253 270 279 285
 395   158 224 254 270 280 286
 396   158 224 254 271 280 287
 397   158 225 255 272 281 288
 398   158 225 255 273 282 289
 399   159 226 256 273 282 289
 400   160 226 256 274 283 290
 401   160 227 257 275 283 291
 402   160 228 258 276 284 292
 403   160 228 258 276 285 292
 404   161 229 259 277 286 293
 405   162 229 260 278 287 294
 406   162 230 261 278 287 295
 407   162 230 261 279 288 295
 408   162 231 261 280 289 296
 409   163 232 262 281 289 296
 410   164 232 263 282 290 297
 411   164 233 264 282 291 298
 412   164 234 264 283 292 299
 413   164 234 264 283 292 299
 414   165 235 265 284 293 300
 415   166 236 266 285 294 301
 416   166 236 266 285 294 301
 417   166 237 267 286 295 302
 418   166 238 268 287 296 303
 419   167 239 269 287 296 304
 420   168 240 270 288 297 305
 421   168 240 270 289 298 305
 422   168 240 270 290 299 306
 423   168 240 270 290 299 307
 424   169 241 271 291 300 308
 425   170 242 272 292 301 309
 426   170 242 272 292 301 309
 427   170 242 273 293 302 310
 428   170 242 274 294 303 311
 429   171 243 274 295 304 312
 430   172 244 275 295 305 312
 431   172 244 276 296 306 313
 432   172 245 277 296 306 314
 433   172 245 277 297 307 315
 434   173 246 278 298 308 316
 435   174 246 278 299 309 317
 436   174 247 279 299 309 317
 437   174 248 280 300 310 318
 438   174 248 281 301 311 319
 439   175 249 281 301 311 319
 440   176 249 282 302 312 320
 441   176 250 282 302 313 321
 442   176 250 282 302 314 322
 443   176 251 283 303 314 322
 444   177 252 284 304 315 323
 445   178 252 285 305 316 324
 446   178 253 286 306 317 325
 447   178 254 286 307 318 326
 448   178 254 287 308 318 326
 449   179 255 288 308 319 327
 450   180 256 289 309 320 328
 451   180 256 289 310 321 328
 452   180 257 290 310 322 329
 453   180 258 290 311 322 330
 454   181 259 291 312 323 331
 455   182 260 292 313 324 332
 456   182 260 292 313 325 332
 457   182 260 292 314 326 333
 458   182 260 292 315 326 334
 459   183 261 293 316 327 334
 460   184 262 294 317 328 335
 461   184 262 295 317 329 336
 462   184 262 296 318 330 337
 463   184 262 296 318 330 337
 464   185 263 297 319 331 338
 465   186 264 298 320 331 339
 466   186 264 298 320 332 340
 467   186 265 299 321 333 340
 468   186 265 299 322 334 341
 469   187 266 300 322 334 342
 470   188 266 301 323 335 342
 471   188 267 302 323 335 343
 472   188 268 302 324 336 344
 473   188 268 303 325 337 345
 474   189 269 304 325 338 346
 475   190 269 305 326 338 346
 476   190 270 305 326 339 347
 477   190 270 305 327 340 347
 478   190 271 306 328 340 348
 479   191 272 307 329 341 349
 480   192 272 308 330 342 350
 481   192 273 308 331 343 351
 482   192 274 309 332 344 352
 483   192 274 310 332 344 352
 484   193 275 310 333 345 353
 485   194 276 311 333 346 354
 486   194 276 311 334 346 354
 487   194 277 312 335 347 355
 488   194 278 313 336 348 356
 489   195 279 314 337 349 357
 490   196 280 314 337 350 357
 491   196 280 315 338 350 358
 492   196 280 316 338 351 359
 493   196 280 316 338 352 360
 494   197 281 317 339 352 361
 495   198 282 317 340 353 362
 496   198 282 318 340 354 362
 497   198 282 318 340 354 363
 498   198 282 318 341 355 363
 499   199 283 319 342 356 364
 500   200 284 320 343 357 365
 501   200 284 320 344 357 366
 502   200 285 321 345 358 367
 503   200 285 322 346 359 367
 504   201 286 323 347 359 368
 505   202 286 323 347 360 368
 506   202 287 324 348 360 369
 507   202 288 324 348 361 370
 508   202 288 325 349 362 371
 509   203 289 326 350 363 372
 510   204 289 327 350 364 372
 511   204 290 327 351 364 373
 512   204 290 328 351 365 374
 513   204 291 328 352 366 375
 514   205 292 329 353 367 376
 515   206 292 330 354 368 377
 516   206 293 331 355 369 378
 517   206 294 331 355 370 378
 518   206 294 332 356 370 379
 519   207 295 333 357 371 379
 520   208 296 334 358 371 380
 521   208 296 334 358 372 380
 522   208 297 335 359 373 381
 523   208 298 335 360 374 382
 524   209 299 336 360 375 383
 525   210 300 337 361 376 384
 526   210 300 337 361 376 384
 527   210 300 338 362 376 385
 528   210 300 338 363 377 386
 529   211 301 339 364 377 387
 530   212 302 340 364 378 388
 531   212 302 340 365 379 389
 532   212 302 340 366 380 390
 533   212 302 341 366 381 391
 534   213 303 341 367 381 391
 535   214 304 342 367 382 392
 536   214 304 343 368 383 393
 537   214 305 344 369 383 394
 538   214 305 345 369 384 394
 539   215 306 345 370 385 395
 540   216 306 346 370 386 396
 541   216 307 346 371 386 397
 542   216 308 347 372 387 397
 543   216 308 348 373 388 398
 544   217 309 349 374 389 399
 545   218 309 350 375 390 400
 546   218 310 350 375 390 401
 547   218 310 351 376 391 401
 548   218 311 351 376 391 401
 549   219 312 352 377 392 402
 550   220 312 353 378 393 403
 551   220 313 353 379 394 404
 552   220 314 354 380 394 404
 553   220 314 355 380 394 404
 554   221 315 355 381 395 405
 555   222 316 356 382 396 406
 556   222 316 356 382 397 407
 557   222 317 357 383 397 407
 558   222 318 358 384 398 408
 559   223 319 359 385 399 409
 560   224 320 359 385 400 410
 561   224 320 360 386 401 411
 562   224 320 360 386 401 411
 563   224 320 361 387 402 412
 564   225 321 361 388 403 413
 565   226 322 362 389 404 414
 566   226 322 362 389 405 415
 567   226 322 362 389 405 415
 568   226 322 363 390 405 415
 569   227 323 364 391 406 416
 570   228 324 365 392 407 417
 571   228 324 366 393 408 418
 572   228 325 366 394 408 419
 573   228 325 367 394 409 419
 574   229 326 368 395 410 420
 575   230 326 368 396 410 421
 576   230 327 369 396 411 422
 577   230 328 370 397 412 422
 578   230 328 371 398 413 423
 579   231 329 371 399 413 424
 580   232 329 372 399 414 425
 581   232 330 372 400 414 425
 582   232 330 373 401 415 425
 583   232 331 374 402 416 426
 584   233 332 374 402 417 427
 585   234 332 375 403 418 428
 586   234 333 376 404 418 429
 587   234 334 376 404 418 430
 588   234 334 377 405 419 430
 589   235 335 377 405 420 431
 590   236 336 378 406 421 432
 591   236 336 379 407 422 433
 592   236 337 379 408 423 434
 593   236 338 380 409 424 435
 594   237 339 381 409 424 436
 595   238 340 382 410 425 437
 596   238 340 382 410 426 437
 597   238 340 382 411 426 438
 598   238 340 383 412 427 439
 599   239 341 384 412 428 440
 600   240 342 384 413 429 440
 601   240 342 385 414 430 441
 602   240 342 386 415 430 441
 603   240 342 386 415 431 442
 604   241 343 387 416 432 443
 605   242 344 388 417 433 444
 606   242 344 388 418 434 444
 607   242 345 389 418 434 445
 608   242 345 390 419 435 445
 609   243 346 391 420 436 446
 610   244 346 391 420 436 447
 611   244 347 392 421 437 447
 612   244 348 392 422 438 448
 613   244 348 393 422 438 449
 614   245 349 394 423 439 450
 615   246 349 395 424 440 451
 616   246 350 395 424 440 452
 617   246 350 395 425 441 453
 618   246 351 396 426 442 454
 619   247 352 397 427 443 455
 620   248 352 398 428 444 455
 621   248 353 398 428 445 456
 622   248 354 398 429 445 457
 623   248 354 399 429 446 458
 624   249 355 400 430 447 459
 625   250 356 401 431 448 459
 626   250 356 402 432 449 460
 627   250 357 402 432 449 461
 628   250 358 403 433 450 461
 629   251 359 404 434 451 462
 630   252 360 405 435 452 463
 631   252 360 405 435 453 463
 632   252 360 405 436 453 464
 633   252 360 406 436 454 465
 634   253 361 407 437 455 466
 635   254 362 408 438 455 467
 636   254 362 408 439 456 467
 637   254 362 408 439 457 468
 638   254 362 409 439 457 469
 639   255 363 409 440 458 470
 640   256 364 410 441 459 471
 641   256 364 410 442 460 472
 642   256 365 411 442 460 473
 643   256 365 412 443 461 474
 644   257 366 413 444 462 475
 645   258 366 414 445 463 476
 646   258 367 414 446 463 476
 647   258 368 415 446 464 477
 648   258 368 416 447 465 478
 649   259 369 417 448 466 479
 650   260 369 418 449 467 479
 651   260 370 418 449 467 480
 652   260 370 418 449 467 480
 653   260 371 419 450 468 481
 654   261 372 420 451 469 482
 655   262 372 421 452 470 482
 656   262 373 421 453 471 483
 657   262 374 422 454 471 484
 658   262 374 423 454 472 485
 659   263 375 424 455 473 486
 660   264 376 425 456 474 487
 661   264 376 425 457 475 487
 662   264 377 425 457 475 488
 663   264 378 426 458 476 489
 664   265 379 427 459 477 490
 665   266 380 428 460 478 491
 666   266 380 428 460 478 491
 667   266 380 429 461 479 492
 668   266 380 429 462 480 493
 669   267 381 430 463 481 494
 670   268 382 431 463 481 495
 671   268 382 431 464 482 495
 672   268 382 432 464 483 496
 673   268 382 432 465 483 497
 674   269 383 433 465 484 498
 675   270 384 434 466 485 499
 676   270 384 434 467 486 499
 677   270 385 435 468 486 500
 678   270 385 435 468 486 500
 679   271 386 436 469 487 501
 680   272 386 437 470 488 502
 681   272 387 438 470 489 502
 682   272 388 438 471 489 503
 683   272 388 439 471 490 504
 684   273 389 440 472 491 505
 685   274 389 441 473 492 506
 686   274 390 441 474 493 507
 687   274 390 442 474 493 507
 688   274 391 442 474 493 507
 689   275 392 443 475 494 508
 690   276 392 444 476 495 509
 691   276 393 445 477 496 510
 692   276 394 445 477 496 510
 693   276 394 446 478 497 511
 694   277 395 447 479 498 512
 695   278 396 448 480 499 513
 696   278 396 448 480 500 514
 697   278 397 449 481 500 514
 698   278 398 449 482 501 514
 699   279 399 450 483 502 515
 700   280 400 451 484 503 516
 701   280 400 452 485 504 517
 702   280 400 452 485 505 518
 703   280 400 453 485 506 519
 704   281 401 453 486 507 520
 705   282 402 454 487 507 521
 706   282 402 454 488 508 522
 707   282 402 455 488 509 523
 708   282 402 456 489 510 523
 709   283 403 457 490 511 524
 710   284 404 457 491 511 525
 711   284 404 458 492 512 526
 712   284 405 459 493 513 527
 713   284 405 459 494 514 528
 714   285 406 460 495 515 529
 715   286 406 460 496 515 529
 716   286 407 461 496 516 530
 717   286 408 462 496 516 530
 718   286 408 462 497 516 531
 719   287 409 463 498 517 532
 720   288 409 464 499 518 533
 721   288 410 464 499 519 533
 722   288 410 465 500 519 534
 723   288 411 466 500 520 535
 724   289 412 466 501 521 536
 725   290 412 467 502 522 537
 726   290 413 468 503 522 538
 727   290 414 468 503 523 538
 728   290 414 469 504 524 539
 729   291 415 470 505 525 540
 730   292 416 471 506 526 541
 731   292 416 471 506 526 541
 732   292 417 472 507 526 542
 733   292 418 472 508 527 543
 734   293 419 473 509 528 544
 735   294 420 474 509 529 545
 736   294 420 475 510 529 545
 737   294 420 475 511 530 546
 738   294 420 475 511 531 546
 739   295 421 476 512 532 547
 740   296 422 477 513 533 548
 741   296 422 478 514 533 548
 742   296 422 478 514 534 548
 743   296 422 478 514 535 548
 744   297 423 479 515 536 549
 745   298 424 480 516 536 550
 746   298 424 480 516 536 551
 747   298 425 481 517 537 552
 748   298 425 481 518 538 553
 749   299 426 482 519 539 554
 750   300 426 483 520 540 555
 751   300 427 483 520 541 556
 752   300 428 484 521 542 556
 753   300 428 485 521 543 557
 754   301 429 486 522 544 558
 755   302 429 487 523 545 559
 756   302 430 487 524 546 559
 757   302 430 488 524 546 560
 758   302 431 489 525 547 560
 759   303 432 490 526 548 561
 760   304 432 490 527 549 562
 761   304 433 491 527 549 563
 762   304 434 492 528 550 563
 763   304 434 493 529 551 564
 764   305 435 494 530 552 565
 765   306 436 495 531 553 566
 766   306 436 496 532 554 567
 767   306 437 497 532 554 568
 768   306 438 498 533 555 569
 769   307 439 499 534 556 570
 770   308 440 500 535 557 571
 771   308 440 500 535 557 571
 772   308 440 500 535 557 572
 773   308 440 500 536 557 572
 774   309 441 501 537 558 573
 775   310 442 502 538 559 574
 776   310 442 502 538 560 575
 777   310 442 502 539 560 575
 778   310 442 502 539 561 576
 779   311 443 503 540 562 577
 780   312 444 504 541 563 578
 781   312 444 504 542 563 578
 782   312 445 505 543 564 579
 783   312 445 505 543 565 580
 784   313 446 506 544 566 581
 785   314 446 506 545 567 582
 786   314 447 507 545 567 582
 787   314 448 508 546 567 583
 788   314 448 508 546 568 584
 789   315 449 509 547 569 585
 790   316 449 510 548 570 586
 791   316 450 511 549 570 586
 792   316 450 511 549 571 587
 793   316 451 511 549 571 587
 794   317 452 512 550 572 588
 795   318 452 513 551 573 589
 796   318 453 514 552 574 590
 797   318 454 514 552 575 591
 798   318 454 514 552 575 591
 799   319 455 515 553 576 592
 800   320 456 516 554 577 593
 801   320 456 516 555 577 593
 802   320 457 517 556 578 594
 803   320 458 518 557 579 595
 804   321 459 519 558 580 596
 805   322 460 520 558 581 597
 806   322 460 520 559 581 597
 807   322 460 520 559 582 597
 808   322 460 520 559 582 598
 809   323 461 521 560 583 599
 810   324 462 522 561 584 600
 811   324 462 522 561 584 600
 812   324 462 523 561 584 600
 813   324 462 524 562 584 600
 814   325 463 524 563 585 601
 815   326 464 525 564 586 602
 816   326 464 526 565 587 603
 817   326 465 527 566 588 604
 818   326 465 527 567 589 605
 819   327 466 528 568 590 606
 820   328 466 528 568 591 607
 821   328 467 529 568 591 607
 822   328 468 530 569 591 607
 823   328 468 531 570 592 608
 824   329 469 531 571 593 609
 825   330 469 532 571 594 610
 826   330 470 532 571 594 611
 827   330 470 532 572 594 612
 828   330 471 533 573 595 613
 829   331 472 534 574 596 614
 830   332 472 535 575 597 615
 831   332 473 536 575 598 615
 832   332 474 536 576 598 616
 833   332 474 537 576 599 617
 834   333 475 538 577 600 618
 835   334 476 539 578 601 618
 836   334 476 539 579 602 619
 837   334 477 540 580 603 620
 838   334 478 540 581 604 621
 839   335 479 541 582 605 622
 840   336 480 542 583 605 623
 841   336 480 542 583 605 624
 842   336 480 542 584 606 624
 843   336 480 542 584 607 625
 844   337 481 543 585 608 626
 845   338 482 544 586 609 627
 846   338 482 545 586 609 628
 847   338 482 546 587 610 629
 848   338 482 546 587 611 629
 849   339 483 547 588 612 630
 850   340 484 548 589 613 631
 851   340 484 548 590 614 632
 852   340 485 549 591 614 633
 853   340 485 549 591 615 633
 854   341 486 550 592 616 634
 855   342 486 551 593 617 635
 856   342 487 552 593 617 635
 857   342 488 552 594 618 636
 858   342 488 553 595 619 637
 859   343 489 554 596 620 638
 860   344 489 555 597 620 639
 861   344 490 555 597 621 640
 862   344 490 555 598 622 641
 863   344 491 556 598 622 641
 864   345 492 557 599 623 642
 865   346 492 558 600 624 643
 866   346 493 558 601 625 643
 867   346 494 559 602 626 644
 868   346 494 560 602 626 645
 869   347 495 560 603 627 645
 870   348 496 561 604 628 646
 871   348 496 561 604 628 646
 872   348 497 562 605 629 647
 873   348 498 563 606 630 648
 874   349 499 564 607 631 649
 875   350 500 564 608 632 650
 876   350 500 565 608 632 650
 877   350 500 566 608 632 650
 878   350 500 566 608 632 651
 879   351 501 567 609 633 652
 880   352 502 567 610 634 653
 881   352 502 568 610 634 654
 882   352 502 568 610 635 654
 883   352 502 568 610 636 655
 884   353 503 569 611 637 656
 885   354 504 570 612 638 657
 886   354 504 570 613 638 657
 887   354 505 571 614 638 657
 888   354 505 572 615 639 658
 889   355 506 573 616 640 659
 890   356 506 573 617 641 660
 891   356 507 574 617 642 661
 892   356 508 574 618 643 662
 893   356 508 575 619 644 663
 894   357 509 576 620 645 664
 895   358 509 577 620 645 665
 896   358 510 577 620 645 665
 897   358 510 578 621 646 666
 898   358 511 578 621 647 666
 899   359 512 579 622 648 667
 900   360 512 580 623 649 668
 901   360 513 581 624 650 669
 902   360 514 581 625 650 670
 903   360 514 582 625 651 670
 904   361 515 583 626 652 671
 905   362 516 584 627 653 672
 906   362 516 584 628 654 673
 907   362 517 585 629 655 674
 908   362 518 585 630 656 675
 909   363 519 586 631 657 676
 910   364 520 587 632 658 677
 911   364 520 587 632 658 677
 912   364 520 588 632 658 677
 913   364 520 588 632 658 678
 914   365 521 589 633 659 679
 915   366 522 590 634 660 680
 916   366 522 590 635 661 681
 917   366 522 590 636 662 682
 918   366 522 591 636 662 683
 919   367 523 591 637 663 684
 920   368 524 592 638 664 685
 921   368 524 593 639 665 685
 922   368 525 594 640 665 685
 923   368 525 595 640 666 686
 924   369 526 595 641 667 687
 925   370 526 596 642 668 688
 926   370 527 596 642 669 689
 927   370 528 597 643 669 689
 928   370 528 598 644 670 690
 929   371 529 599 645 671 691
 930   372 529 600 646 672 692
 931   372 530 600 646 673 692
 932   372 530 601 647 673 693
 933   372 531 601 647 674 693
 934   373 532 602 648 674 694
 935   374 532 603 649 675 695
 936   374 533 603 650 676 696
 937   374 534 604 650 677 697
 938   374 534 605 650 678 697
 939   375 535 605 651 678 698
 940   376 536 606 652 679 699
 941   376 536 606 652 679 699
 942   376 537 607 653 679 700
 943   376 538 608 654 680 701
 944   377 539 609 655 681 702
 945   378 540 609 656 682 703
 946   378 540 610 657 683 704
 947   378 540 610 657 683 704
 948   378 540 611 657 684 705
 949   379 541 611 658 685 706
 950   380 542 612 659 686 707
 951   380 542 612 659 687 707
 952   380 542 612 659 688 708
 953   380 542 613 660 689 708
 954   381 543 614 661 689 709
 955   382 544 615 662 690 710
 956   382 544 616 663 691 711
 957   382 545 616 664 691 712
 958   382 545 617 665 692 713
 959   383 546 618 666 693 714
 960   384 546 618 666 694 715
 961   384 547 619 667 694 716
 962   384 548 620 668 695 716
 963   384 548 621 668 696 717
 964   385 549 621 669 696 718
 965   386 549 622 670 697 719
 966   386 550 622 670 698 719
 967   386 550 623 670 698 719
 968   386 551 624 671 699 720
 969   387 552 624 672 700 721
 970   388 552 625 673 701 722
 971   388 553 626 674 702 723
 972   388 554 626 674 703 724
 973   388 554 627 675 704 724
 974   389 555 627 676 704 725
 975   390 556 628 677 705 726
 976   390 556 629 677 705 726
 977   390 557 629 677 706 727
 978   390 558 630 678 707 728
 979   391 559 631 679 708 729
 980   392 560 632 680 709 730
 981   392 560 632 680 709 730
 982   392 560 632 681 710 730
 983   392 560 633 682 711 731
 984   393 561 634 683 712 732
 985   394 562 634 684 713 733
 986   394 562 635 684 714 734
 987   394 562 636 685 714 735
 988   394 562 636 686 715 735
 989   395 563 637 686 715 736
 990   396 564 638 687 716 737
 991   396 564 638 687 717 738
 992   396 565 639 688 717 739
 993   396 565 640 689 718 739
 994   397 566 641 689 719 740
 995   398 566 641 690 720 741
 996   398 567 642 690 720 741
 997   398 568 642 690 720 742
 998   398 568 643 691 721 743
 999   399 569 644 692 722 744
1000   400 569 645 693 723 745


==> anc/remainders_2.txt <==
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+                   Remainders of the longest sequences                   +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                            Ancillary file to                            +
+       "On the computation of the generalised Jacobsthal function        +
+                         for paired progressions"                        +
+                    by Mario Ziller and John F. Morack                   +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
+                                                                         +
+ This file contains one data block for every n=3,...,21. The blocks are  +
+ separated by dashed lines. Each block includes:                         +
+                                                                         +
+    > A header line with the information:                                +
+      n          - Prime index                                           +
+      p_n        - Maximum considered prime                              +
+      omega_2(n) - Maximum length of appropriate sequences               +
+      n_seq      - Number of maximum sequences                           +
+                                                                         +
+    > Line with the considered primes for easy reading                   +
+                                                                         +
+    > One line for every longest sequence with the information:          +
+      Index of the sequence                                              +
+      Index of the corresponding reverse sequence                        +
+         according to corollary 1.6                                      +
+      Separator '*'                                                      +
+      Ordered set of remainders                                          +
+         related to the primes according to remark 8 (2)                 +
+                                                                         +
+++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

---------------------------------------------------------------------------
n=3, p_n=5, omega_2(n)=2, n_seq=1
primes  5 5
 1  1 * 1 2
---------------------------------------------------------------------------
n=4, p_n=7, omega_2(n)=4, n_seq=6
primes  5 5 7 7
 1  6 * 1 2 3 4
 2  5 * 1 3 2 4
 3  3 * 1 4 2 3
 4  4 * 2 3 1 4
 5  2 * 2 4 1 3
 6  1 * 3 4 1 2
---------------------------------------------------------------------------
n=5, p_n=11, omega_2(n)=10, n_seq=1
primes  5 5 7 7 11 11
 1  1 * 2 4 1 3  5  6
---------------------------------------------------------------------------
n=6, p_n=13, omega_2(n)=24, n_seq=1
primes  5 5 7 7 11 11 13 13
 1  1 * 1 4 3 1  2  1  5  7
---------------------------------------------------------------------------
n=7, p_n=17, omega_2(n)=31, n_seq=4
primes  5 5 7 7 11 11 13 13 17 17
 1  4 * 1 3 5 1  2  3  4  7  9 10
 2  3 * 1 3 5 1  9  3  2  4  7 10
 3  2 * 1 4 3 6  7  1  2  4  5  8
 4  1 * 1 4 3 6  7  8  2 12  5  6
---------------------------------------------------------------------------
n=8, p_n=19, omega_2(n)=42, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19
 1  2 * 1 2 3 6  8  7  9  2  5  8  4 14
 2  1 * 1 2 5 2  3  2  8  2  4  1 10  1
---------------------------------------------------------------------------
n=9, p_n=23, omega_2(n)=60, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23
 1  2 * 2 4 1 2  2  4  5  1 11  4  3  6 10 20
 2  1 * 2 4 3 4  2  4  8  4  6 16  1 17  5 18
---------------------------------------------------------------------------
n=10, p_n=29, omega_2(n)=74, n_seq=14
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29
 1 14 * 1 3 4 3  2  7  5  1  3 13 12 15  9 19 22 20
 2 11 * 1 3 4 3  5  7  9  5  3 13 12 15  2 19 14 26
 3 12 * 1 3 4 3  5  7  9  5  3 13 12 15 14 19  2 26
 4 13 * 1 3 4 3  5  7  9  5  3 13 12 15 19  9  2 14
 5  9 * 1 4 2 1  3  5  7  3  1 11 10 13 12 17 24 15
 6  8 * 1 4 2 1  3  5  7  3  1 11 10 13 17  4 12 24
 7 10 * 1 4 2 1  3  5  7  3  1 11 10 13 17  7 12 15
 8  6 * 1 4 3 4  4  6  7  3 13  6  5  8  2 12 22  5
 9  5 * 1 4 3 4  4  6  7  3 13  6  5  8 12 17  2 22
10  7 * 1 4 3 4  4  6  7  3 13  6  5  8 12 22  2  5
11  2 * 2 4 1 2  2  4  5  1 11  4  3  6 10  4 20  3
12  3 * 2 4 1 2  2  4  5  1 11  4  3  6 10 15 20 15
13  4 * 2 4 1 2  2  4  5  1 11  4  3  6 10 20  3 15
14  1 * 2 4 1 2  2  7  5  9 11  4  3  6 10 20 26 24
---------------------------------------------------------------------------
n=11, p_n=31, omega_2(n)=94, n_seq=8
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31
 1  8 * 1 2 5 6  3  8 10  5  9 11  1  2  4 15 24  6 29  3
 2  6 * 1 2 5 6  3  8 10  5  9 11  2  8  4 15 24  6 29  8
 3  7 * 1 2 5 6  3  8 10  5  9 11 10  2  4 15 24  6  8  3
 4  5 * 2 3 1 2  4 10  6  9  5 14 15  3 20  2 11 17 24 18
 5  4 * 2 3 2 3  3  8 11  8  5 13  4 16  1  6 20 26 15  9
 6  2 * 3 4 5 6 10  4  7 12  1 16 11 17 22 11  2 13 25  4
 7  3 * 3 4 5 6 10  4  7 12  1 16 17  9 11 22  2 13 30 25
 8  1 * 3 4 5 6 10  4  7 12  1 16 17 18 11 22  2 13 30  4
---------------------------------------------------------------------------
n=12, p_n=37, omega_2(n)=117, n_seq=4
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37
 1  4 * 1 4 1 2  5  7  3  9 12  3 13  9  6 10 25 16 17  5 16  3
 2  3 * 1 4 1 2  5  7  3  9 12  3 13  9  6 10 25 16 17 15 16 30
 3  2 * 2 4 4 5  1  3  5 11  4 13 10 14 16 20  6 15  8 10 28 14
 4  1 * 2 4 4 5  1  3  5 11  4 13 10 14 16 20  6 15  8 20 28  4
---------------------------------------------------------------------------
n=13, p_n=41, omega_2(n)=148, n_seq=1
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41
 1  1 * 1 3 4 5  2  4  9 10 12  1  1 15  4  7  7 26 11 14 21 17  3 23
---------------------------------------------------------------------------
n=14, p_n=43, omega_2(n)=173, n_seq=8
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43
 1  6 * 1 3 1 2  5  7  2  4  8  1 14  7 20  1 10 19 12  1 18  4 34  1  1 36
 2  5 * 1 3 1 2  5  7  2  4  8  1 14  7 20  1 10 19 12  1 18 11 34  1  1 23
 3  7 * 1 3 1 2  5  7  2  4  8  1 14  7 20  1 10 19 12  1 18 13 34  7 36 23
 4  8 * 1 3 1 2  5  7  2  4  8  1 14  7 20  1 10 19 12  1 18 13 34 29 36  1
 5  2 * 1 3 4 5  2  4  1  3 13  3  8 15 12 16 10 19  7 18  8 15 17  9  1 22
 6  1 * 1 3 4 5  2  4  1  3 13  3  8 15 12 16 10 19  7 18  8 22 17  9  1  9
 7  3 * 1 3 4 5  2  4  1  3 13  3  8 15 12 16 10 19  7 18 13  8 17  3  9 22
 8  4 * 1 3 4 5  2  4  1  3 13  3  8 15 12 16 10 19  7 18 13  8 17 22  9  1
---------------------------------------------------------------------------
n=15, p_n=47, omega_2(n)=213, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43 47 47
 1  2 * 1 3 1 2  7  9  1 11  2  9  4 14  3  9 25 16  5  4 10 34 28 17 39 36 12 14
 2  1 * 1 3 2 3  7  9  5  8  1  8 10  1  4 21 15 24 23 24 19 32 22 33  3  6 14 12
---------------------------------------------------------------------------
n=16, p_n=53, omega_2(n)=236, n_seq=16
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43 47 47 53 53
 1 15 * 1 3 3 5  3  4  1  9  4 12  1  4 16 11  3 10  3 19 30 12  2  9 21  1 26  1  7  3
 2 14 * 1 3 3 5  3  4  1  9 13  2  1  4 21 15 22  4  3 19 29 12 31 15 33 12  1 10  7 32
 3 13 * 1 3 3 5  3  4  1  9 13  2  1  4 21 15 22  4  3 19 29 12 31 16 33 12  1  3  7 32
 4 11 * 1 3 3 5  4  5  4  9  5  1 10  7 11 17 14  3 19  3 25  5  2  3 12 13  3 41 20 24
 5 12 * 1 3 3 5  4  5  4  9  5  1 10  7 11 17 14  3 19  3 25  5  2  3 34 12  3 41 20 36
 6 10 * 1 3 3 5  4  5  4  9  5  6 10  7 11 17 14  3 19  3 25  5  2  3 34 12  3 41 20 48
 7  9 * 1 3 3 5  4  5  4  9  5 14 10  7 11 17  3 26 19  3 25  5  2 31 34  1  3 41 20 32
 8 16 * 1 3 3 5  4 10  9 10 14  4  1 10 11  2 15  3  2 27 30 22  7 12 42 26  3 13 31 26
 9  7 * 1 4 1 3  1  2  7 12  2 11 18  2 19 13  2  8  1 17 27 10 30  1 31 21  8 46  5 46
10  6 * 1 4 1 3  1  2  7 12 11 10 18  2 19 13  2 20  1 17 27 10 30 29 31 10  8 46  5 30
11  4 * 1 4 1 3  1  2  7 12 11 15 18  2 19 13  2 20  1 17 27 10 30 29 10  9  8 46  5  1
12  5 * 1 4 1 3  1  2  7 12 11 15 18  2 19 13  2 20  1 17 27 10 30 29 31 10  8 46  5 42
13  3 * 1 4 1 3  2  3  2  7  3 14  8  5  9 15  1 12 17  1 23  3  1 16 32 10  1 46 18 46
14  2 * 1 4 1 3  2  3  2  7  3 14  8  5  9 15  1 12 17  1 23  3  1 17 32 10  1 39 18 46
15  1 * 1 4 1 3  2  3  2  7 12  4  8  5 14 19 24  2 17  1 22  3 30 23 21  1 23  1 18 22
16  8 * 1 4 1 3  2  7  6  7  2 12  8 18  5 19 19  2 18 24 22 30 25 20 39 23 46 36 47 52
---------------------------------------------------------------------------
n=17, p_n=59, omega_2(n)=275, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43 47 47 53 53 59 59
 1  2 * 2 4 1 6  4  5  5 10  3  6 11  8 10  8  5 24  4 10 21 27  4 28 13 30  4 37 27  8 25 12
 2  1 * 2 4 2 4  7  8  6 11  1 15 18  2 13 15 10 20 24 18 33 27  2 26  5 31 37  4 37  3 28 15
---------------------------------------------------------------------------
n=18, p_n=61, omega_2(n)=316, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43 47 47 53 53 59 59 61 61
 1  2 * 1 3 1 3  4  7  1  2  4  8  9 16 16  5 20 24 28 13 28 27 18 12 26 32 30 19  7  3 41 34 57 45
 2  1 * 1 4 1 6  2  5  3  4  7  3  4 16  2 13  7  3 10 25 30 31 18 12 33 27  5 16 45 49 40 47 28 16
---------------------------------------------------------------------------
n=19, p_n=67, omega_2(n)=364, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43 47 47 53 53 59 59 61 61 67 67
 1  2 * 1 4 3 5  1  3  2  7  9 12  8 16  9 11  9  1 20 23 16 13 30 36 37 19 18 23 42  8 24 48 59 22  6  2
 2  1 * 1 4 3 5  1 10  7 12 16 13 15  7 11  9  8 16  4  1 16 19  7  1 27  2 18 13  5 39 46 22  1 38 24 28
---------------------------------------------------------------------------
n=20, p_n=71, omega_2(n)=409, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43 47 47 53 53 59 59 61 61 67 67 71 71
 1  2 * 1 3 1 3  4  9  1  2  5  9  6  7 12 20  9 22 10 28 26 10 19 27 31 22  8 17 17 32 10 23 34 49 55 62 30 40
 2  1 * 2 4 1 3  5 10  5  6 14 10  5  4  7 22 11 24 28 10 14 30 22 14 35  1 26 17 22  7 46 33 10 56 20 13 25 15
---------------------------------------------------------------------------
n=21, p_n=73, omega_2(n)=436, n_seq=2
primes  5 5 7 7 11 11 13 13 17 17 19 19 23 23 29 29 31 31 37 37 41 41 43 43 47 47 53 53 59 59 61 61 67 67 71 71 73 73
 1  2 * 1 3 2 6  1  5  7  9 10  9  4  5  6  9 18 26 30  9  2 16 17 38 19 27 15 10 11 48 38 51 50 25 54 48 14  7 57 16
 2  1 * 1 4 1 4  3  7  1 12  2  3 15 14 17 14 13  5  4 25 28 14 10 30 31 23 46  4  2 18 32 45 21 46 48 54 68  4 56 15
---------------------------------------------------------------------------

